Transverse Parton Distribution and Fragmentation Functions at NNLO: the Quark Case

We revisit the calculation of perturbative quark transverse momentum dependent parton distribution functions and fragmentation functions using the exponential regulator for rapidity divergences. We show that the exponential regulator provides a consistent framework for the calculation of various ingredients in transverse momentum dependent factorization. Compared to existing regulators in the literature, the exponential regulator has a couple of advantages which we explain in detail. As a result, the calculation is greatly simplified and we are able to obtain the next-to-next-to-leading order results up to $\mathcal{O}(\epsilon^2)$ in dimensional regularization. These terms are necessary for a higher order calculation which is made possible with the simplification brought by the new regulator. As a by-product, we have obtained the two-loop quark jet function for the Energy-Energy Correlator in the back-to-back limit, which is the last missing ingredient for its N$^3$LL resummation.

==> code/TMDFFMatching.m <==
Cqq0 = delta[1 - z]
 
Cqq1 = CF*(2*(1 - z) + (4*(1 + z^2)*H[0, z])/(1 - z) + 
      Lp*(2*(1 + z) - 2*LQ*delta[1 - z] - 4*plusD[0, 1 - z]))
 
Cqq2 = CF*Nf*TF*((-4*(37 + 19*z))/27 + (112*LQ*delta[1 - z])/27 - 
       (4*(9 - 8*z + 9*z^2)*H[0, z])/(3*(1 - z)) + (4*(1 + z^2)*H[0, 0, z])/
        (3*(1 - z)) + (224*plusD[0, 1 - z])/27 + 
       Lp^2*((-4*(1 + z))/3 + (4*LQ*delta[1 - z])/3 + (8*plusD[0, 1 - z])/
          3) + Lp*((-16*(1 + 4*z))/9 + (40*LQ*delta[1 - z])/9 - 
         (8*(1 + z^2)*H[0, z])/(3*(1 - z)) + (80*plusD[0, 1 - z])/9)) + 
     CF*TF*((-2*(1 - z)*(148 + 859*z + 436*z^2))/(27*z) - 
       (4*(-12 + 174*z + 51*z^2 + 32*z^3)*H[0, z])/(9*z) + 
       Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
       (2*(-32 + 33*z + 33*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
       Lp*((4*(1 - z)*(-2 + 19*z + 4*z^2))/(3*z) + 
         (4*(-8 + 3*z + 15*z^2 + 8*z^3)*H[0, z])/(3*z) - 
         24*(1 + z)*H[0, 0, z]) + 44*(1 + z)*H[0, 0, 0, z] + 
       (8*(1 - z)*(2 - z + 2*z^2)*(H[1, 0, z] + zeta[2]))/(3*z)) + 
     CF^2*(10*(1 - z) - (2*(23 - 42*z + 27*z^2)*H[0, z])/(1 - z) - 
       2*H[1, z] - 4*(1 - z)*H[2, z] + (2*(-22 + 34*z + 3*z^2)*H[0, 0, z])/
        (1 - z) - 28*(1 - z)*H[1, 0, z] + Lp*(28*(1 - z) - 4*LQ*(1 - z) - 
         (4*(-5 + 8*z)*H[0, z])/(1 - z) + 8*(1 - z)*H[1, z] + 
         (4*(5 + 11*z^2)*H[0, 0, z])/(1 - z) + 
         (2*(1 + z^2)*(-4*LQ*H[0, z] + 12*H[2, z] + 12*H[1, 0, z]))/
          (1 - z)) - (2*(29 + 51*z^2)*H[0, 0, 0, z])/(1 - z) + 
       Lp^2*(-4*(1 - z) - 4*LQ*(1 + z) - (2*(1 + 3*z^2)*H[0, z])/(1 - z) + 
         8*(1 + z)*H[1, z] + 8*LQ*plusD[0, 1 - z] + 16*plusD[1, 1 - z] + 
         delta[1 - z]*(2*LQ^2 - 8*zeta[2])) - 24*(1 - z)*zeta[2] + 
       (2*(1 + z^2)*(-14*H[3, z] - 4*H[1, 2, z] - 26*H[2, 0, z] - 
          2*H[2, 1, z] - 18*H[1, 0, 0, z] - 4*H[1, 1, 0, z] - 
          2*H[0, z]*zeta[2] - 22*zeta[3]))/(1 - z)) + 
     CA*CF*((8*(100 + z))/27 + (2*(93 - 95*z + 72*z^2)*H[0, z])/(3*(1 - z)) + 
       2*H[1, z] - ((-37 + 36*z + 23*z^2)*H[0, 0, z])/(3*(1 - z)) + 
       4*(1 - z)*H[1, 0, z] + Lp^2*((11*(1 + z))/3 - (11*LQ*delta[1 - z])/3 - 
         (22*plusD[0, 1 - z])/3) + 2*(1 - z)*zeta[2] + 
       (2*(1 + z^2)*(2*H[3, z] + 2*H[1, 2, z] + 9*H[0, 0, 0, z] + 
          4*H[1, 0, 0, z] + 2*H[1, 1, 0, z] - 6*H[0, z]*zeta[2]))/(1 - z) + 
       Lp*((4*(-10 + 77*z))/9 + (2*(5 + 17*z^2)*H[0, z])/(3*(1 - z)) - 
         (4*(1 + z^2)*H[0, 0, z])/(1 - z) - 4*(1 + z)*zeta[2] + 
         plusD[0, 1 - z]*(-268/9 + 8*zeta[2]) + delta[1 - z]*
          ((-134*LQ)/9 + 4*LQ*zeta[2])) + (2*(-11 + 3*z^2)*zeta[3])/(1 - z) + 
       plusD[0, 1 - z]*(-808/27 + 28*zeta[3]) + delta[1 - z]*
        ((-404*LQ)/27 + 14*LQ*zeta[3]))
 
Cgq0 = 0
 
Cgq1 = CF*(2*z - (2*Lp*(2 - 2*z + z^2))/z + (4*(2 - 2*z + z^2)*H[0, z])/z)
 
Cgq2 = CF^2*(-38 + 33*z - ((3 + z)*(-16 + 13*z)*H[0, z])/z + 
       Lp^2*(-((12 - 16*z + 7*z^2)/z) - 2*(-2 + z)*H[0, z] + 
         (4*(2 - 2*z + z^2)*(LQ - H[1, z]))/z) - 2*H[1, z] - 8*z*H[2, z] + 
       (-8 - z)*H[0, 0, z] - 8*z*H[1, 0, z] + 4*z*H[1, 1, z] - 
       22*(-2 + z)*H[0, 0, 0, z] - 16*z*zeta[2] + 
       (4*(2 - 2*z + z^2)*(-4*H[3, z] + 3*H[1, 2, z] - 4*H[2, 0, z] + 
          2*H[2, 1, z] + 4*H[1, 0, 0, z] + 3*H[1, 1, 0, z] + H[1, 1, 1, z] - 
          8*H[0, z]*zeta[2] - 3*H[1, z]*zeta[2]))/z + 
       Lp*(-4*LQ*z - (2*(12 - 11*z + 4*z^2))/z + 
         (2*(12 - 12*z + 7*z^2)*H[0, z])/z + 8*z*H[1, z] + 
         12*(-2 + z)*H[0, 0, z] + (4*(2 - 2*z + z^2)*(-2*LQ*H[0, z] + 
            4*H[2, z] - 2*H[1, 1, z] + 4*zeta[2]))/z)) + 
     CA*CF*((-2*(-1564 + 558*z + 693*z^2 + 340*z^3))/(27*z) + 
       (2*(54 + 735*z + 147*z^2 + 88*z^3)*H[0, z])/(9*z) + 2*H[1, z] + 
       Lp^2*((-2*(1 - z)*(31 + 7*z + 4*z^2))/(3*z) - 
         (8*(1 + z + z^2)*H[0, z])/z - (4*(2 - 2*z + z^2)*H[1, z])/z) + 
       4*z*H[2, z] + 4*z*H[-1, 0, z] + (2*(-212 + 96*z - 9*z^2 + 24*z^3)*
         H[0, 0, z])/(3*z) + (4*(-22 + 24*z - 15*z^2 + 4*z^3)*H[1, 0, z])/
        (3*z) - 4*z*H[1, 1, z] - (8*(10 - 8*z + 5*z^2)*H[2, 0, z])/z - 
       (4*(40 + 22*z + 31*z^2)*H[0, 0, 0, z])/z - 
       (8*(1 - z)*(11 - z + 2*z^2)*zeta[2])/(3*z) + 
       Lp*((4*(5 - 9*z + 3*z^2))/z - (4*(-62 + 36*z + 9*z^2 + 8*z^3)*H[0, z])/
          (3*z) - (8*(2 + 2*z + z^2)*H[-1, 0, z])/z + 
         (8*(8 + 6*z + 7*z^2)*H[0, 0, z])/z + 
         (4*(2 - 2*z + z^2)*(2*H[2, z] + 6*H[1, 0, z] + 2*H[1, 1, z]))/z - 
         (16*(2 - z + z^2)*zeta[2])/z) + 
       (4*(2 + 2*z + z^2)*(2*H[-2, 0, z] + 2*H[-1, -1, 0, z] + 
          3*H[-1, 0, 0, z] + H[-1, z]*zeta[2]))/z + 
       (4*(2 - 2*z + z^2)*(-2*H[3, z] - 4*H[1, 2, z] - 3*H[2, 1, z] - 
          11*H[1, 0, 0, z] - 4*H[1, 1, 0, z] - H[1, 1, 1, z] + 
          4*H[0, z]*zeta[2] + 3*H[1, z]*zeta[2]))/z - 
       (4*(22 - 16*z + 11*z^2)*zeta[3])/z)
 
Cqpq0 = 0
 
Cqpq1 = 0
 
Cqpq2 = CF*TF*((-2*(1 - z)*(148 + 859*z + 436*z^2))/(27*z) - 
      (4*(-12 + 174*z + 51*z^2 + 32*z^3)*H[0, z])/(9*z) + 
      Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
      (2*(-32 + 33*z + 33*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
      Lp*((4*(1 - z)*(-2 + 19*z + 4*z^2))/(3*z) + 
        (4*(-8 + 3*z + 15*z^2 + 8*z^3)*H[0, z])/(3*z) - 
        24*(1 + z)*H[0, 0, z]) + 44*(1 + z)*H[0, 0, 0, z] + 
      (8*(1 - z)*(2 - z + 2*z^2)*(H[1, 0, z] + zeta[2]))/(3*z))
 
Cqbq0 = 0
 
Cqbq1 = 0
 
Cqbq2 = CF*TF*((-2*(1 - z)*(148 + 859*z + 436*z^2))/(27*z) - 
       (4*(-12 + 174*z + 51*z^2 + 32*z^3)*H[0, z])/(9*z) + 
       Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
       (2*(-32 + 33*z + 33*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
       Lp*((4*(1 - z)*(-2 + 19*z + 4*z^2))/(3*z) + 
         (4*(-8 + 3*z + 15*z^2 + 8*z^3)*H[0, z])/(3*z) - 
         24*(1 + z)*H[0, 0, z]) + 44*(1 + z)*H[0, 0, 0, z] + 
       (8*(1 - z)*(2 - z + 2*z^2)*(H[1, 0, z] + zeta[2]))/(3*z)) + 
     (CA*CF - 2*CF^2)*(-15*(1 - z) + (-19 + 5*z)*H[0, z] + 
       4*(1 + z)*H[-1, 0, z] - 8*(2 + z)*H[0, 0, z] - 4*(1 - z)*H[1, 0, z] + 
       2*(-1 + 3*z)*zeta[2] + Lp*(8*(1 - z) + 4*(1 + z)*H[0, z] - 
         (2*(1 + z^2)*(4*H[-1, 0, z] - 2*H[0, 0, z] + 2*zeta[2]))/(1 + z)) - 
       (2*(1 + z^2)*(-4*H[-2, 0, z] + 2*H[2, 0, z] - 4*H[-1, -1, 0, z] - 
          6*H[-1, 0, 0, z] + 9*H[0, 0, 0, z] - 2*H[-1, z]*zeta[2] + 
          3*zeta[3]))/(1 + z))


==> code/TMDFFbare.m <==
Fbareqq0 = delta[1 - z]
 
Fbareqq1 = (4*CF*delta[1 - z])/(ep^2*z) + 
     (CF*((2*(2 + z + z^2))/z + ((-2*LQ)/z - (4*Lv)/z)*delta[1 - z] - 
        (4*plusD[0, 1 - z])/z))/ep + CF*(2*(1 - z) + (2*Lp*(2 + z + z^2))/z - 
       (4*(2 + z + z^2)*H[0, z])/z + ((-4*Lp)/z + (8*H[0, z])/z)*
        plusD[0, 1 - z] + delta[1 - z]*((-2*Lp^2)/z + (4*LQ*H[0, z])/z + 
         (8*Lv*H[0, z])/z + Lp*((-2*LQ)/z - (4*Lv)/z + (8*H[0, z])/z) - 
         (16*H[0, 0, z])/z - (2*zeta[2])/z)) + 
     CF*ep*((Lp^2*(2 + z + z^2))/z - 4*(1 - z)*H[0, z] + 
       Lp*(2*(1 - z) - (4*(2 + z + z^2)*H[0, z])/z) + 
       (8*(2 + z + z^2)*H[0, 0, z])/z + ((2 + z + z^2)*zeta[2])/z + 
       plusD[0, 1 - z]*((-2*Lp^2)/z + (8*Lp*H[0, z])/z - (16*H[0, 0, z])/z - 
         (2*zeta[2])/z) + delta[1 - z]*((-4*Lp^3)/(3*z) + 
         Lp^2*(-(LQ/z) - (2*Lv)/z + (8*H[0, z])/z) + (64*H[0, 0, 0, z])/z + 
         (8*H[0, z]*zeta[2])/z + Lp*((4*LQ*H[0, z])/z + (8*Lv*H[0, z])/z - 
           (32*H[0, 0, z])/z - (4*zeta[2])/z) + 
         Lv*((-16*H[0, 0, z])/z - (2*zeta[2])/z) + 
         LQ*((-8*H[0, 0, z])/z - zeta[2]/z) - (8*zeta[3])/(3*z))) + 
     CF*ep^2*((Lp^3*(2 + z + z^2))/(3*z) + 
       Lp^2*(1 - z - (2*(2 + z + z^2)*H[0, z])/z) + 8*(1 - z)*H[0, 0, z] - 
       (16*(2 + z + z^2)*H[0, 0, 0, z])/z + (1 - z)*zeta[2] - 
       (2*(2 + z + z^2)*H[0, z]*zeta[2])/z + 
       Lp*(-4*(1 - z)*H[0, z] + (8*(2 + z + z^2)*H[0, 0, z])/z + 
         ((2 + z + z^2)*zeta[2])/z) + (2*(2 + z + z^2)*zeta[3])/(3*z) + 
       plusD[0, 1 - z]*((-2*Lp^3)/(3*z) + (4*Lp^2*H[0, z])/z + 
         (32*H[0, 0, 0, z])/z + (4*H[0, z]*zeta[2])/z + 
         Lp*((-16*H[0, 0, z])/z - (2*zeta[2])/z) - (4*zeta[3])/(3*z)) + 
       delta[1 - z]*(-Lp^4/(2*z) + Lp^3*(-LQ/(3*z) - (2*Lv)/(3*z) + 
           (4*H[0, z])/z) - (192*H[0, 0, 0, 0, z])/z - 
         (24*H[0, 0, z]*zeta[2])/z + Lp^2*((2*LQ*H[0, z])/z + 
           (4*Lv*H[0, z])/z - (24*H[0, 0, z])/z - (3*zeta[2])/z) + 
         (8*H[0, z]*zeta[3])/z + Lp*((96*H[0, 0, 0, z])/z + 
           (12*H[0, z]*zeta[2])/z + Lv*((-16*H[0, 0, z])/z - (2*zeta[2])/z) + 
           LQ*((-8*H[0, 0, z])/z - zeta[2]/z) - (4*zeta[3])/z) + 
         Lv*((32*H[0, 0, 0, z])/z + (4*H[0, z]*zeta[2])/z - 
           (4*zeta[3])/(3*z)) + LQ*((16*H[0, 0, 0, z])/z + 
           (2*H[0, z]*zeta[2])/z - (2*zeta[3])/(3*z)) - 
         (27*zeta[4])/(4*z))) + CF*ep^3*((Lp^4*(2 + z + z^2))/(12*z) + 
       Lp^3*((1 - z)/3 - (2*(2 + z + z^2)*H[0, z])/(3*z)) - 
       16*(1 - z)*H[0, 0, 0, z] + (32*(2 + z + z^2)*H[0, 0, 0, 0, z])/z - 
       2*(1 - z)*H[0, z]*zeta[2] + (4*(2 + z + z^2)*H[0, 0, z]*zeta[2])/z + 
       Lp^2*(-2*(1 - z)*H[0, z] + (4*(2 + z + z^2)*H[0, 0, z])/z + 
         ((2 + z + z^2)*zeta[2])/(2*z)) + (2*(1 - z)*zeta[3])/3 - 
       (4*(2 + z + z^2)*H[0, z]*zeta[3])/(3*z) + 
       Lp*(8*(1 - z)*H[0, 0, z] - (16*(2 + z + z^2)*H[0, 0, 0, z])/z + 
         (1 - z)*zeta[2] - (2*(2 + z + z^2)*H[0, z]*zeta[2])/z + 
         (2*(2 + z + z^2)*zeta[3])/(3*z)) + (9*(2 + z + z^2)*zeta[4])/(8*z) + 
       plusD[0, 1 - z]*(-Lp^4/(6*z) + (4*Lp^3*H[0, z])/(3*z) - 
         (64*H[0, 0, 0, 0, z])/z - (8*H[0, 0, z]*zeta[2])/z + 
         Lp^2*((-8*H[0, 0, z])/z - zeta[2]/z) + (8*H[0, z]*zeta[3])/(3*z) + 
         Lp*((32*H[0, 0, 0, z])/z + (4*H[0, z]*zeta[2])/z - 
           (4*zeta[3])/(3*z)) - (9*zeta[4])/(4*z)) + 
       delta[1 - z]*((-2*Lp^5)/(15*z) + Lp^4*(-LQ/(12*z) - Lv/(6*z) + 
           (4*H[0, z])/(3*z)) + (512*H[0, 0, 0, 0, 0, z])/z + 
         (64*H[0, 0, 0, z]*zeta[2])/z + Lp^3*((2*LQ*H[0, z])/(3*z) + 
           (4*Lv*H[0, z])/(3*z) - (32*H[0, 0, z])/(3*z) - 
           (4*zeta[2])/(3*z)) - (64*H[0, 0, z]*zeta[3])/(3*z) - 
         (8*zeta[2]*zeta[3])/(3*z) + Lp^2*((64*H[0, 0, 0, z])/z + 
           (8*H[0, z]*zeta[2])/z + Lv*((-8*H[0, 0, z])/z - zeta[2]/z) + 
           LQ*((-4*H[0, 0, z])/z - zeta[2]/(2*z)) - (8*zeta[3])/(3*z)) + 
         (18*H[0, z]*zeta[4])/z + Lp*((-256*H[0, 0, 0, 0, z])/z - 
           (32*H[0, 0, z]*zeta[2])/z + (32*H[0, z]*zeta[3])/(3*z) + 
           Lv*((32*H[0, 0, 0, z])/z + (4*H[0, z]*zeta[2])/z - 
             (4*zeta[3])/(3*z)) + LQ*((16*H[0, 0, 0, z])/z + 
             (2*H[0, z]*zeta[2])/z - (2*zeta[3])/(3*z)) - (9*zeta[4])/z) + 
         Lv*((-64*H[0, 0, 0, 0, z])/z - (8*H[0, 0, z]*zeta[2])/z + 
           (8*H[0, z]*zeta[3])/(3*z) - (9*zeta[4])/(4*z)) + 
         LQ*((-32*H[0, 0, 0, 0, z])/z - (4*H[0, 0, z]*zeta[2])/z + 
           (4*H[0, z]*zeta[3])/(3*z) - (9*zeta[4])/(8*z)) - 
         (16*zeta[5])/(5*z))) + CF*ep^4*((Lp^5*(2 + z + z^2))/(60*z) + 
       Lp^4*((1 - z)/12 - ((2 + z + z^2)*H[0, z])/(6*z)) + 
       32*(1 - z)*H[0, 0, 0, 0, z] - (64*(2 + z + z^2)*H[0, 0, 0, 0, 0, z])/
        z + 4*(1 - z)*H[0, 0, z]*zeta[2] - (8*(2 + z + z^2)*H[0, 0, 0, z]*
         zeta[2])/z + Lp^3*((-2*(1 - z)*H[0, z])/3 + 
         (4*(2 + z + z^2)*H[0, 0, z])/(3*z) + ((2 + z + z^2)*zeta[2])/
          (6*z)) - (4*(1 - z)*H[0, z]*zeta[3])/3 + 
       (8*(2 + z + z^2)*H[0, 0, z]*zeta[3])/(3*z) + 
       ((2 + z + z^2)*zeta[2]*zeta[3])/(3*z) + 
       Lp^2*(4*(1 - z)*H[0, 0, z] - (8*(2 + z + z^2)*H[0, 0, 0, z])/z + 
         ((1 - z)*zeta[2])/2 - ((2 + z + z^2)*H[0, z]*zeta[2])/z + 
         ((2 + z + z^2)*zeta[3])/(3*z)) + (9*(1 - z)*zeta[4])/8 - 
       (9*(2 + z + z^2)*H[0, z]*zeta[4])/(4*z) + 
       Lp*(-16*(1 - z)*H[0, 0, 0, z] + (32*(2 + z + z^2)*H[0, 0, 0, 0, z])/
          z - 2*(1 - z)*H[0, z]*zeta[2] + (4*(2 + z + z^2)*H[0, 0, z]*
           zeta[2])/z + (2*(1 - z)*zeta[3])/3 - 
         (4*(2 + z + z^2)*H[0, z]*zeta[3])/(3*z) + (9*(2 + z + z^2)*zeta[4])/
          (8*z)) + (2*(2 + z + z^2)*zeta[5])/(5*z) + 
       plusD[0, 1 - z]*(-Lp^5/(30*z) + (Lp^4*H[0, z])/(3*z) + 
         (128*H[0, 0, 0, 0, 0, z])/z + (16*H[0, 0, 0, z]*zeta[2])/z + 
         Lp^3*((-8*H[0, 0, z])/(3*z) - zeta[2]/(3*z)) - 
         (16*H[0, 0, z]*zeta[3])/(3*z) - (2*zeta[2]*zeta[3])/(3*z) + 
         Lp^2*((16*H[0, 0, 0, z])/z + (2*H[0, z]*zeta[2])/z - 
           (2*zeta[3])/(3*z)) + (9*H[0, z]*zeta[4])/(2*z) + 
         Lp*((-64*H[0, 0, 0, 0, z])/z - (8*H[0, 0, z]*zeta[2])/z + 
           (8*H[0, z]*zeta[3])/(3*z) - (9*zeta[4])/(4*z)) - 
         (4*zeta[5])/(5*z)) + delta[1 - z]*(-Lp^6/(36*z) + 
         Lp^5*(-LQ/(60*z) - Lv/(30*z) + H[0, z]/(3*z)) - 
         (1280*H[0, 0, 0, 0, 0, 0, z])/z - (160*H[0, 0, 0, 0, z]*zeta[2])/z + 
         Lp^4*((LQ*H[0, z])/(6*z) + (Lv*H[0, z])/(3*z) - (10*H[0, 0, z])/
            (3*z) - (5*zeta[2])/(12*z)) + (160*H[0, 0, 0, z]*zeta[3])/(3*z) - 
         (10*zeta[3]^2)/(9*z) + Lp^3*((80*H[0, 0, 0, z])/(3*z) + 
           (10*H[0, z]*zeta[2])/(3*z) + Lv*((-8*H[0, 0, z])/(3*z) - 
             zeta[2]/(3*z)) + LQ*((-4*H[0, 0, z])/(3*z) - zeta[2]/(6*z)) - 
           (10*zeta[3])/(9*z)) - (45*H[0, 0, z]*zeta[4])/z + 
         Lp^2*((-160*H[0, 0, 0, 0, z])/z - (20*H[0, 0, z]*zeta[2])/z + 
           (20*H[0, z]*zeta[3])/(3*z) + Lv*((16*H[0, 0, 0, z])/z + 
             (2*H[0, z]*zeta[2])/z - (2*zeta[3])/(3*z)) + 
           LQ*((8*H[0, 0, 0, z])/z + (H[0, z]*zeta[2])/z - zeta[3]/(3*z)) - 
           (45*zeta[4])/(8*z)) + Lp*((640*H[0, 0, 0, 0, 0, z])/z + 
           (80*H[0, 0, 0, z]*zeta[2])/z - (80*H[0, 0, z]*zeta[3])/(3*z) - 
           (10*zeta[2]*zeta[3])/(3*z) + (45*H[0, z]*zeta[4])/(2*z) + 
           Lv*((-64*H[0, 0, 0, 0, z])/z - (8*H[0, 0, z]*zeta[2])/z + 
             (8*H[0, z]*zeta[3])/(3*z) - (9*zeta[4])/(4*z)) + 
           LQ*((-32*H[0, 0, 0, 0, z])/z - (4*H[0, 0, z]*zeta[2])/z + 
             (4*H[0, z]*zeta[3])/(3*z) - (9*zeta[4])/(8*z)) - 
           (4*zeta[5])/z) + Lv*((128*H[0, 0, 0, 0, 0, z])/z + 
           (16*H[0, 0, 0, z]*zeta[2])/z - (16*H[0, 0, z]*zeta[3])/(3*z) - 
           (2*zeta[2]*zeta[3])/(3*z) + (9*H[0, z]*zeta[4])/(2*z) - 
           (4*zeta[5])/(5*z)) + LQ*((64*H[0, 0, 0, 0, 0, z])/z + 
           (8*H[0, 0, 0, z]*zeta[2])/z - (8*H[0, 0, z]*zeta[3])/(3*z) - 
           (zeta[2]*zeta[3])/(3*z) + (9*H[0, z]*zeta[4])/(4*z) - 
           (2*zeta[5])/(5*z)) + H[0, z]*((20*zeta[2]*zeta[3])/(3*z) + 
           (8*zeta[5])/z) - (305*zeta[6])/(32*z)))
 
Fbareqq2 = (8*CF^2*delta[1 - z])/(ep^4*z) + 
     ((-4*CF*Nf*TF*delta[1 - z])/(3*z) + CA*CF*delta[1 - z]*
        (11/(3*z) - (8*H[0, z])/z) + CF^2*((8*(2 + z + z^2))/z + 
         delta[1 - z]*((-8*LQ)/z - (16*Lv)/z - (16*H[0, z])/z) - 
         (16*plusD[0, 1 - z])/z))/ep^3 + 
     CF*TF*((2*(1 - z)*(208 - 71*z + 136*z^2))/(27*z) - 
       (4*(-64 + 66*z - 75*z^2 + 32*z^3)*H[0, z])/(9*z) + 
       Lp^2*((4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 8*(1 + z)*H[0, z]) - 
       (2*(-64 - 15*z - 15*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
       Lp*((-8*(1 - z)*(16 - 11*z + 16*z^2))/(9*z) + 
         (4*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(3*z) - 
         40*(1 + z)*H[0, 0, z]) + (8*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/
        (3*z) + 76*(1 + z)*H[0, 0, 0, z] + (2*(1 - z)*(4 + z + 4*z^2)*
         zeta[2])/z + 4*(1 + z)*H[0, z]*zeta[2]) + 
     (CF*TF*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) + 
       CF*Nf*TF*((-4*(2 + z + z^2))/(3*z) + delta[1 - z]*
          (-20/(9*z) + (4*LQ)/(3*z) + (8*Lv)/(3*z) + (16*H[0, z])/(3*z)) + 
         (8*plusD[0, 1 - z])/(3*z)) + CF^2*(4*(1 - z) + (8*Lp*(2 + z + z^2))/
          z - (4*LQ*(2 + z + z^2))/z - (8*Lv*(2 + z + z^2))/z + 
         (2*(-32 + 7*z + 5*z^3)*H[0, z])/((1 - z)*z) + 
         (8*(2 + z + z^2)*H[1, z])/z + ((-16*Lp)/z + (8*LQ)/z + (16*Lv)/z + 
           (64*H[0, z])/z)*plusD[0, 1 - z] + (16*plusD[1, 1 - z])/z + 
         delta[1 - z]*(Lp*((-8*LQ)/z - (16*Lv)/z) - (8*Lp^2)/z + (2*LQ^2)/z + 
           (8*Lv^2)/z + (32*Lv*H[0, z])/z + LQ*((8*Lv)/z + (16*H[0, z])/z) + 
           (64*H[0, 0, z])/z - (16*zeta[2])/z)) + 
       CA*CF*((11*(2 + z + z^2))/(3*z) - (22*plusD[0, 1 - z])/(3*z) + 
         delta[1 - z]*(67/(9*z) - (11*LQ)/(3*z) - (22*Lv)/(3*z) - 
           (44*H[0, z])/(3*z) - (16*Lp*H[0, z])/z + (64*H[0, 0, z])/z - 
           (2*zeta[2])/z)))/ep^2 + CF*Nf*TF*((-8*Lp^2*(2 + z + z^2))/(3*z) - 
       (4*(56 + 37*z + 19*z^2))/(27*z) - (20*(-8 + 3*z + 3*z^3)*H[0, z])/
        (9*(1 - z)*z) + Lp*((-40*(2 + z + z^2))/(9*z) - 
         (8*(-8 + 3*z + 3*z^3)*H[0, z])/(3*(1 - z)*z)) + 
       (4*(-32 + 9*z + 9*z^3)*H[0, 0, z])/(3*(1 - z)*z) - 
       (4*(2 + z + z^2)*zeta[2])/(3*z) + plusD[0, 1 - z]*
        (224/(27*z) + (16*Lp^2)/(3*z) - (160*H[0, z])/(9*z) + 
         Lp*(80/(9*z) - (64*H[0, z])/(3*z)) + (128*H[0, 0, z])/(3*z) + 
         (8*zeta[2])/(3*z)) + delta[1 - z]*(-656/(81*z) + (32*Lp^3)/(9*z) + 
         (112*LQ)/(27*z) + (224*Lv)/(27*z) + (448*H[0, z])/(27*z) - 
         (80*LQ*H[0, z])/(9*z) - (160*Lv*H[0, z])/(9*z) + 
         Lp^2*(40/(9*z) + (8*LQ)/(3*z) + (16*Lv)/(3*z) - 
           (32*H[0, z])/(3*z)) - (320*H[0, 0, z])/(9*z) + 
         (256*H[0, 0, 0, z])/(3*z) + (20*zeta[2])/(3*z) - 
         (16*H[0, z]*zeta[2])/z + LQ*((64*H[0, 0, z])/(3*z) + 
           (4*zeta[2])/(3*z)) + Lv*((128*H[0, 0, z])/(3*z) + 
           (8*zeta[2])/(3*z)) + Lp*((40*LQ)/(9*z) + (80*Lv)/(9*z) - 
           (32*LQ*H[0, z])/(3*z) - (64*Lv*H[0, z])/(3*z) + 
           (32*zeta[2])/(3*z)) + (88*zeta[3])/(9*z))) + 
     (CF*TF*((-4*(1 - z)*(16 - 11*z + 16*z^2))/(9*z) + 
         (2*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(3*z) + 
         Lp*((4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 8*(1 + z)*H[0, z]) - 
         20*(1 + z)*H[0, 0, z]) + CF*Nf*TF*((-20*(2 + z + z^2))/(9*z) - 
         (8*Lp*(2 + z + z^2))/(3*z) - (4*(-8 + 3*z + 3*z^3)*H[0, z])/
          (3*(1 - z)*z) + (40/(9*z) + (16*Lp)/(3*z) - (32*H[0, z])/(3*z))*
          plusD[0, 1 - z] + delta[1 - z]*(Lp*((8*LQ)/(3*z) + (16*Lv)/(3*z)) - 
           112/(27*z) + (8*Lp^2)/(3*z) + (20*LQ)/(9*z) + (40*Lv)/(9*z) + 
           (80*H[0, z])/(9*z) - (16*LQ*H[0, z])/(3*z) - (32*Lv*H[0, z])/
            (3*z) - (64*H[0, 0, z])/(3*z) + (4*zeta[2])/z)) + 
       CA*CF*((22*Lp*(2 + z + z^2))/(3*z) + (134 + 13*z + 121*z^2)/(9*z) + 
         ((-88 + 27*z + 39*z^3)*H[0, z])/(3*(1 - z)*z) - 
         (2*(1 + z^2)*H[0, 0, z])/(1 - z) - (2*(2 + z + z^2)*zeta[2])/z + 
         plusD[0, 1 - z]*(-134/(9*z) - (44*Lp)/(3*z) + (88*H[0, z])/(3*z) + 
           (4*zeta[2])/z) + delta[1 - z]*(404/(27*z) - (67*LQ)/(9*z) - 
           (134*Lv)/(9*z) - (268*H[0, z])/(9*z) + (44*LQ*H[0, z])/(3*z) + 
           (88*Lv*H[0, z])/(3*z) + Lp^2*(-22/(3*z) - (16*H[0, z])/z) + 
           (176*H[0, 0, z])/(3*z) + Lp*((-22*LQ)/(3*z) - (44*Lv)/(3*z) + 
             (128*H[0, 0, z])/z) - (384*H[0, 0, 0, z])/z - (11*zeta[2])/z + 
           (2*LQ*zeta[2])/z + (4*Lv*zeta[2])/z + (16*H[0, z]*zeta[2])/z - 
           (14*zeta[3])/z)) + CF^2*(18*(1 - z) - 4*LQ*(1 - z) - 
         8*Lv*(1 - z) - (2*z*(-2 + 5*z)*H[0, z])/(1 - z) - 
         (8*LQ*(-4 + z + z^3)*H[0, z])/((1 - z)*z) - 
         (16*Lv*(-4 + z + z^3)*H[0, z])/((1 - z)*z) + 8*(1 - z)*H[1, z] + 
         Lp*((-8*LQ*(2 + z + z^2))/z - (16*Lv*(2 + z + z^2))/z + 
           (4*(-16 + 3*z + z^3)*H[0, z])/((1 - z)*z) + 
           (16*(2 + z + z^2)*H[1, z])/z) + (4*(-16 + 5*z + 5*z^3)*H[2, z])/
          ((1 - z)*z) + (2*(128 - 9*z + z^3)*H[0, 0, z])/((1 - z)*z) + 
         (4*(-16 + 5*z + 5*z^3)*H[1, 0, z])/((1 - z)*z) + 
         ((-32*LQ*H[0, z])/z - (64*Lv*H[0, z])/z + 
           Lp*((16*LQ)/z + (32*Lv)/z + (64*H[0, z])/z) - (256*H[0, 0, z])/z)*
          plusD[0, 1 - z] + ((32*Lp)/z - (64*H[0, z])/z)*plusD[1, 1 - z] + 
         delta[1 - z]*((-16*Lp^3)/(3*z) - (8*LQ^2*H[0, z])/z - 
           (32*LQ*Lv*H[0, z])/z - (32*Lv^2*H[0, z])/z - (512*H[0, 0, 0, z])/
            z + (48*H[0, z]*zeta[2])/z + Lp*((4*LQ^2)/z + (16*LQ*Lv)/z + 
             (16*Lv^2)/z + (128*H[0, 0, z])/z - (32*zeta[2])/z) - 
           (32*zeta[3])/(3*z))))/ep + 
     CF^2*(-22*(1 - z) - (16*Lp^3*(2 + z + z^2))/(3*z) + 
       8*LQ*(1 - z)*H[0, z] + 16*Lv*(1 - z)*H[0, z] - 
       (2*(35 - 50*z + 23*z^2)*H[0, z])/(1 - z) - 2*H[1, z] + 
       Lp^2*(-8*(1 - z) - (8*LQ*(2 + z + z^2))/z - (16*Lv*(2 + z + z^2))/z - 
         (4*(1 + 3*z^2)*H[0, z])/(1 - z) + (16*(2 + z + z^2)*H[1, z])/z) - 
       20*(1 - z)*H[2, z] - (4*(-64 + 15*z + 15*z^3)*H[3, z])/((1 - z)*z) + 
       (2*(-18 + 26*z + 7*z^2)*H[0, 0, z])/(1 - z) - 28*(1 - z)*H[1, 0, z] - 
       (4*(-64 + 13*z + 13*z^3)*H[2, 0, z])/((1 - z)*z) - 
       (2*(512 + 5*z + 43*z^3)*H[0, 0, 0, z])/((1 - z)*z) - 
       (4*(-64 + 17*z + 17*z^3)*H[1, 0, 0, z])/((1 - z)*z) + 
       (2*(1 + z^2)*(-4*H[1, 2, z] - 2*H[2, 1, z] - 4*H[1, 1, 0, z]))/
        (1 - z) - 12*(1 - z)*zeta[2] + (2*(13 + 11*z^2)*H[0, z]*zeta[2])/
        (1 - z) + (8*(2 + z + z^2)*H[1, z]*zeta[2])/z + 
       plusD[1, 1 - z]*((32*Lp^2)/z - (128*Lp*H[0, z])/z + 
         (256*H[0, 0, z])/z + (16*zeta[2])/z) + 
       Lv*((32*(-8 + z + z^3)*H[0, 0, z])/((1 - z)*z) - 
         (8*(2 + z + z^2)*zeta[2])/z) + Lp*(36*(1 - z) - 8*LQ*(1 - z) - 
         16*Lv*(1 - z) - (4*(-4 + 6*z + z^2)*H[0, z])/(1 - z) - 
         (16*LQ*(-4 + z + z^3)*H[0, z])/((1 - z)*z) - 
         (32*Lv*(-4 + z + z^3)*H[0, z])/((1 - z)*z) + 16*(1 - z)*H[1, z] + 
         (8*(-16 + 5*z + 5*z^3)*H[2, z])/((1 - z)*z) + 
         (4*(64 - z + 9*z^3)*H[0, 0, z])/((1 - z)*z) + 
         (8*(-16 + 5*z + 5*z^3)*H[1, 0, z])/((1 - z)*z) - 
         (8*(2 + z + z^2)*zeta[2])/z) + 
       LQ*((16*(-8 + z + z^3)*H[0, 0, z])/((1 - z)*z) - 
         (4*(2 + z + z^2)*zeta[2])/z) + (4*(-4 + 17*z + 17*z^3)*zeta[3])/
        (3*(1 - z)*z) + plusD[0, 1 - z]*(Lp^2*((16*LQ)/z + (32*Lv)/z) + 
         (32*Lp^3)/(3*z) + (1024*H[0, 0, 0, z])/z + 
         LQ*((128*H[0, 0, z])/z + (8*zeta[2])/z) + 
         Lp*((-64*LQ*H[0, z])/z - (128*Lv*H[0, z])/z - (256*H[0, 0, z])/z + 
           (16*zeta[2])/z) + Lv*((256*H[0, 0, z])/z + (16*zeta[2])/z) + 
         (16*zeta[3])/(3*z)) + delta[1 - z]*
        (Lp^3*((16*LQ)/(3*z) + (32*Lv)/(3*z) - (64*H[0, z])/(3*z)) + 
         (4096*H[0, 0, 0, 0, z])/z - (64*H[0, 0, z]*zeta[2])/z + 
         Lp^2*((4*LQ^2)/z + (16*Lv^2)/z - (64*Lv*H[0, z])/z + 
           LQ*((16*Lv)/z - (32*H[0, z])/z) + (256*H[0, 0, z])/z - 
           (24*zeta[2])/z) + LQ^2*((32*H[0, 0, z])/z + (2*zeta[2])/z) + 
         Lv^2*((128*H[0, 0, z])/z + (8*zeta[2])/z) - (320*H[0, z]*zeta[3])/
          (3*z) + Lp*((-16*LQ^2*H[0, z])/z - (64*Lv^2*H[0, z])/z - 
           (1536*H[0, 0, 0, z])/z + (64*H[0, z]*zeta[2])/z + 
           LQ*((-64*Lv*H[0, z])/z + (128*H[0, 0, z])/z + (8*zeta[2])/z) + 
           Lv*((256*H[0, 0, z])/z + (16*zeta[2])/z) - (16*zeta[3])/z) + 
         LQ*((-256*H[0, 0, 0, z])/z - (16*H[0, z]*zeta[2])/z + 
           Lv*((128*H[0, 0, z])/z + (8*zeta[2])/z) + (8*zeta[3])/(3*z)) + 
         Lv*((-512*H[0, 0, 0, z])/z - (32*H[0, z]*zeta[2])/z + 
           (16*zeta[3])/(3*z)) - (42*zeta[4])/z)) + 
     CA*CF*((22*Lp^2*(2 + z + z^2))/(3*z) + (8*(101 + 100*z + z^2))/(27*z) + 
       (2*(-268 + 213*z - 153*z^2 + 150*z^3)*H[0, z])/(9*(1 - z)*z) + 
       2*H[1, z] - ((-352 + 51*z + 36*z^2 + 111*z^3)*H[0, 0, z])/
        (3*(1 - z)*z) + 4*(1 - z)*H[1, 0, z] + 
       (2*(1 + z^2)*(2*H[3, z] + 2*H[1, 2, z] + 9*H[0, 0, 0, z] + 
          4*H[1, 0, 0, z] + 2*H[1, 1, 0, z]))/(1 - z) + 
       ((22 + 17*z + 5*z^2)*zeta[2])/(3*z) - 
       (4*(-4 + 3*z + 3*z^3)*H[0, z]*zeta[2])/((1 - z)*z) + 
       Lp*((2*(134 + 13*z + 121*z^2))/(9*z) + (2*(-88 + 27*z + 39*z^3)*
           H[0, z])/(3*(1 - z)*z) - (4*(1 + z^2)*H[0, 0, z])/(1 - z) - 
         (4*(2 + z + z^2)*zeta[2])/z) + (2*(-14 + 3*z + 3*z^3)*zeta[3])/
        ((1 - z)*z) + plusD[0, 1 - z]*(-808/(27*z) - (44*Lp^2)/(3*z) + 
         (536*H[0, z])/(9*z) - (352*H[0, 0, z])/(3*z) - (22*zeta[2])/(3*z) - 
         (16*H[0, z]*zeta[2])/z + Lp*(-268/(9*z) + (176*H[0, z])/(3*z) + 
           (8*zeta[2])/z) + (28*zeta[3])/z) + delta[1 - z]*
        (2428/(81*z) - (404*LQ)/(27*z) - (808*Lv)/(27*z) - 
         (1616*H[0, z])/(27*z) + (268*LQ*H[0, z])/(9*z) + 
         (536*Lv*H[0, z])/(9*z) + Lp^3*(-88/(9*z) - (32*H[0, z])/(3*z)) + 
         (1072*H[0, 0, z])/(9*z) - (704*H[0, 0, 0, z])/(3*z) + 
         (2048*H[0, 0, 0, 0, z])/z - (67*zeta[2])/(3*z) + 
         (44*H[0, z]*zeta[2])/z - (96*H[0, 0, z]*zeta[2])/z + 
         Lv*((-352*H[0, 0, z])/(3*z) - (22*zeta[2])/(3*z)) + 
         LQ*((-176*H[0, 0, z])/(3*z) - (11*zeta[2])/(3*z)) + 
         Lp^2*(-134/(9*z) - (22*LQ)/(3*z) - (44*Lv)/(3*z) + 
           (88*H[0, z])/(3*z) + (128*H[0, 0, z])/z + (4*zeta[2])/z) + 
         Lp*((-134*LQ)/(9*z) - (268*Lv)/(9*z) + (88*LQ*H[0, z])/(3*z) + 
           (176*Lv*H[0, z])/(3*z) - (768*H[0, 0, 0, z])/z - 
           (88*zeta[2])/(3*z) + (4*LQ*zeta[2])/z + (8*Lv*zeta[2])/z + 
           (16*H[0, z]*zeta[2])/z) - (242*zeta[3])/(9*z) + 
         (152*H[0, z]*zeta[3])/(3*z) + LQ*((-8*H[0, z]*zeta[2])/z + 
           (14*zeta[3])/z) + Lv*((-16*H[0, z]*zeta[2])/z + (28*zeta[3])/z) + 
         (10*zeta[4])/z)) + 
     ep*(CF*TF*((-4*(1 - z)*(640 - 827*z + 460*z^2))/(81*z) + 
         (2*(-832 + 921*z - 597*z^2 + 272*z^3)*H[0, z])/(27*z) + 
         Lp^3*((8*(1 - z)*(4 + 7*z + 4*z^2))/(9*z) + (16*(1 + z)*H[0, z])/
            3) + (4*(-256 + 228*z - 273*z^2 + 96*z^3)*H[0, 0, z])/(9*z) + 
         Lp^2*((-8*(1 - z)*(16 - 11*z + 16*z^2))/(9*z) + 
           (4*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(3*z) - 
           40*(1 + z)*H[0, 0, z]) - (16*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 0, z])/
          (9*z) + (2*(-256 + 27*z - 141*z^2 + 104*z^3)*H[0, 0, 0, z])/(3*z) - 
         260*(1 + z)*H[0, 0, 0, 0, z] - (4*(1 - z)*(16 - 13*z + 16*z^2)*
           zeta[2])/(3*z) + (2*(-48 + 39*z - 45*z^2 + 40*z^3)*H[0, z]*
           zeta[2])/(3*z) - 20*(1 + z)*H[0, 0, z]*zeta[2] + 
         Lp*((4*(1 - z)*(208 - 71*z + 136*z^2))/(27*z) - 
           (8*(-64 + 66*z - 75*z^2 + 32*z^3)*H[0, z])/(9*z) - 
           (4*(-64 - 15*z - 15*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
           (16*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(3*z) + 
           152*(1 + z)*H[0, 0, 0, z] + (4*(1 - z)*(4 + z + 4*z^2)*zeta[2])/
            z + 8*(1 + z)*H[0, z]*zeta[2]) + (8*(1 - z)*(2 - z + 2*z^2)*
           (-4*H[2, 0, z] - 7*H[1, 0, 0, z] - 2*H[1, 1, 0, z] - 
            2*H[1, z]*zeta[2]))/(3*z) + (4*(1 - z)*(16 + z + 16*z^2)*zeta[3])/
          (9*z) + (8*(1 + z)*H[0, z]*zeta[3])/3) + 
       CF*Nf*TF*((-16*Lp^3*(2 + z + z^2))/(9*z) - (4*(328 + 209*z + 119*z^2))/
          (81*z) - (4*(-224 + 57*z + 54*z^2 + 57*z^3)*H[0, z])/
          (27*(1 - z)*z) + Lp^2*((-40*(2 + z + z^2))/(9*z) - 
           (8*(-8 + 3*z + 3*z^3)*H[0, z])/(3*(1 - z)*z)) + 
         (20*(-32 + 9*z + 9*z^3)*H[0, 0, z])/(9*(1 - z)*z) - 
         (4*(-128 + 27*z + 27*z^3)*H[0, 0, 0, z])/(3*(1 - z)*z) - 
         (20*(2 + z + z^2)*zeta[2])/(9*z) - (4*(-8 + 3*z + 3*z^3)*H[0, z]*
           zeta[2])/(3*(1 - z)*z) + Lp*((-8*(56 + 37*z + 19*z^2))/(27*z) - 
           (40*(-8 + 3*z + 3*z^3)*H[0, z])/(9*(1 - z)*z) + 
           (8*(-32 + 9*z + 9*z^3)*H[0, 0, z])/(3*(1 - z)*z) - 
           (8*(2 + z + z^2)*zeta[2])/(3*z)) - (8*(2 + z + z^2)*zeta[3])/
          (9*z) + plusD[0, 1 - z]*(1312/(81*z) + (32*Lp^3)/(9*z) - 
           (896*H[0, z])/(27*z) + Lp^2*(80/(9*z) - (64*H[0, z])/(3*z)) + 
           (640*H[0, 0, z])/(9*z) - (512*H[0, 0, 0, z])/(3*z) + 
           (40*zeta[2])/(9*z) - (32*H[0, z]*zeta[2])/(3*z) + 
           Lp*(448/(27*z) - (320*H[0, z])/(9*z) + (256*H[0, 0, z])/(3*z) + 
             (16*zeta[2])/(3*z)) + (16*zeta[3])/(9*z)) + 
         delta[1 - z]*(-3904/(243*z) + (8*Lp^4)/(3*z) + (656*LQ)/(81*z) + 
           (1312*Lv)/(81*z) + (2624*H[0, z])/(81*z) - (448*LQ*H[0, z])/
            (27*z) - (896*Lv*H[0, z])/(27*z) + Lp^3*(160/(27*z) + 
             (16*LQ)/(9*z) + (32*Lv)/(9*z) - (128*H[0, z])/(9*z)) - 
           (1792*H[0, 0, z])/(27*z) + (1280*H[0, 0, 0, z])/(9*z) - 
           (1024*H[0, 0, 0, 0, z])/(3*z) + (112*zeta[2])/(9*z) - 
           (80*H[0, z]*zeta[2])/(3*z) + (64*H[0, 0, z]*zeta[2])/z + 
           LQ*((320*H[0, 0, z])/(9*z) + (20*zeta[2])/(9*z)) + 
           Lv*((640*H[0, 0, z])/(9*z) + (40*zeta[2])/(9*z)) + 
           Lp^2*(224/(27*z) + (40*LQ)/(9*z) + (80*Lv)/(9*z) - 
             (160*H[0, z])/(9*z) - (32*LQ*H[0, z])/(3*z) - (64*Lv*H[0, z])/
              (3*z) + (128*H[0, 0, z])/(3*z) + (40*zeta[2])/(3*z)) + 
           (440*zeta[3])/(27*z) - (352*H[0, z]*zeta[3])/(9*z) + 
           LQ*((-256*H[0, 0, 0, z])/(3*z) - (16*H[0, z]*zeta[2])/(3*z) + 
             (8*zeta[3])/(9*z)) + Lv*((-512*H[0, 0, 0, z])/(3*z) - 
             (32*H[0, z]*zeta[2])/(3*z) + (16*zeta[3])/(9*z)) + 
           Lp*((224*LQ)/(27*z) + (448*Lv)/(27*z) - (160*LQ*H[0, z])/(9*z) - 
             (320*Lv*H[0, z])/(9*z) + (160*zeta[2])/(9*z) - 
             (128*H[0, z]*zeta[2])/(3*z) + LQ*((128*H[0, 0, z])/(3*z) + 
               (8*zeta[2])/(3*z)) + Lv*((256*H[0, 0, z])/(3*z) + (16*zeta[2])/
                (3*z)) + (64*zeta[3])/(3*z)) + (97*zeta[4])/(3*z))) + 
       CF^2*(56*(1 - z) - (16*Lp^4*(2 + z + z^2))/(3*z) + 
         (4*(20 - 35*z + 7*z^2)*H[0, z])/(1 - z) - 2*(1 + z)*H[1, z] + 
         Lp^3*((-32*(1 - z))/3 - (16*LQ*(2 + z + z^2))/(3*z) - 
           (32*Lv*(2 + z + z^2))/(3*z) - (8*(-16 + 5*z + 7*z^3)*H[0, z])/
            (3*(1 - z)*z) + (32*(2 + z + z^2)*H[1, z])/(3*z)) + 6*H[2, z] + 
         60*(1 - z)*H[3, z] + (4*(-256 + 53*z + 53*z^3)*H[4, z])/
          ((1 - z)*z) + (2*(133 - 166*z + 73*z^2)*H[0, 0, z])/(1 - z) - 
         6*(-5 + 4*z)*H[1, 0, z] + 2*H[1, 1, z] + 8*(1 - z)*H[1, 2, z] + 
         84*(1 - z)*H[2, 0, z] + 4*(1 - z)*H[2, 1, z] + 
         (4*(-256 + 41*z + 41*z^3)*H[3, 0, z])/((1 - z)*z) + 
         (38*(6 - 10*z + z^2)*H[0, 0, 0, z])/(1 - z) + 
         124*(1 - z)*H[1, 0, 0, z] + 24*(1 - z)*H[1, 1, 0, z] + 
         (4*(-256 + 51*z + 51*z^3)*H[2, 0, 0, z])/((1 - z)*z) + 
         (2*(2048 + 111*z + 241*z^3)*H[0, 0, 0, 0, z])/((1 - z)*z) + 
         (4*(-256 + 71*z + 71*z^3)*H[1, 0, 0, 0, z])/((1 - z)*z) + 
         (2*(1 + z^2)*(28*H[1, 3, z] + 22*H[2, 2, z] + 14*H[3, 1, z] + 
            8*H[1, 1, 2, z] + 28*H[1, 2, 0, z] + 4*H[1, 2, 1, z] + 
            22*H[2, 1, 0, z] + 2*H[2, 1, 1, z] + 36*H[1, 1, 0, 0, z] + 
            8*H[1, 1, 1, 0, z]))/(1 - z) - 6*(-6 + 7*z)*zeta[2] + 
         (2*(10 - 18*z + 5*z^2)*H[0, z]*zeta[2])/(1 - z) + 
         24*(1 - z)*H[1, z]*zeta[2] + (8*(-8 + z + z^3)*H[2, z]*zeta[2])/
          ((1 - z)*z) - (2*(83 + 73*z^2)*H[0, 0, z]*zeta[2])/(1 - z) - 
         (4*(16 + z + z^3)*H[1, 0, z]*zeta[2])/((1 - z)*z) + 
         Lv*(-32*(1 - z)*H[0, 0, z] - 8*(1 - z)*zeta[2]) + 
         LQ*(-16*(1 - z)*H[0, 0, z] - 4*(1 - z)*zeta[2]) + 
         Lp^2*(36*(1 - z) - 8*LQ*(1 - z) - 16*Lv*(1 - z) + 
           (4*(-4 + z)*(-2 + 3*z)*H[0, z])/(1 - z) - 
           (16*LQ*(-4 + z + z^3)*H[0, z])/((1 - z)*z) - 
           (32*Lv*(-4 + z + z^3)*H[0, z])/((1 - z)*z) + 16*(1 - z)*H[1, z] + 
           (8*(-16 + 5*z + 5*z^3)*H[2, z])/((1 - z)*z) + 
           (4*(7 + 17*z^2)*H[0, 0, z])/(1 - z) + (8*(-16 + 5*z + 5*z^3)*
             H[1, 0, z])/((1 - z)*z) - (16*(2 + z + z^2)*zeta[2])/z) - 
         (100*(1 - z)*zeta[3])/3 - (4*(-16 + 41*z + 43*z^3)*H[0, z]*zeta[3])/
          (3*(1 - z)*z) - (8*(-4 + 5*z + 5*z^3)*H[1, z]*zeta[3])/
          (3*(1 - z)*z) + plusD[1, 1 - z]*((64*Lp^3)/(3*z) - 
           (128*Lp^2*H[0, z])/z - (1024*H[0, 0, 0, z])/z - 
           (64*H[0, z]*zeta[2])/z + Lp*((512*H[0, 0, z])/z + 
             (32*zeta[2])/z) + (32*zeta[3])/(3*z)) + 
         Lv*((-64*(-16 + z + z^3)*H[0, 0, 0, z])/((1 - z)*z) - 
           (16*(-4 + z + z^3)*H[0, z]*zeta[2])/((1 - z)*z) - 
           (16*(2 + z + z^2)*zeta[3])/(3*z)) + 
         LQ*((-32*(-16 + z + z^3)*H[0, 0, 0, z])/((1 - z)*z) - 
           (8*(-4 + z + z^3)*H[0, z]*zeta[2])/((1 - z)*z) - 
           (8*(2 + z + z^2)*zeta[3])/(3*z)) + 
         Lp*(-44*(1 - z) + 16*LQ*(1 - z)*H[0, z] + 32*Lv*(1 - z)*H[0, z] - 
           (4*(35 - 50*z + 23*z^2)*H[0, z])/(1 - z) - 4*H[1, z] - 
           40*(1 - z)*H[2, z] - (8*(-64 + 15*z + 15*z^3)*H[3, z])/
            ((1 - z)*z) - (4*(26 - 42*z + z^2)*H[0, 0, z])/(1 - z) - 
           56*(1 - z)*H[1, 0, z] - (8*(-64 + 13*z + 13*z^3)*H[2, 0, z])/
            ((1 - z)*z) - (4*(256 + 21*z + 59*z^3)*H[0, 0, 0, z])/
            ((1 - z)*z) - (8*(-64 + 17*z + 17*z^3)*H[1, 0, 0, z])/
            ((1 - z)*z) + (2*(1 + z^2)*(-8*H[1, 2, z] - 4*H[2, 1, z] - 
              8*H[1, 1, 0, z]))/(1 - z) - 32*(1 - z)*zeta[2] + 
           (4*(1 + z)*(16 - 7*z + 7*z^2)*H[0, z]*zeta[2])/((1 - z)*z) + 
           (16*(2 + z + z^2)*H[1, z]*zeta[2])/z + 
           Lv*((64*(-8 + z + z^3)*H[0, 0, z])/((1 - z)*z) - 
             (16*(2 + z + z^2)*zeta[2])/z) + 
           LQ*((32*(-8 + z + z^3)*H[0, 0, z])/((1 - z)*z) - 
             (8*(2 + z + z^2)*zeta[2])/z) + (8*(-8 + 19*z + 19*z^3)*zeta[3])/
            (3*(1 - z)*z)) - ((28 + 71*z + 71*z^3)*zeta[4])/((1 - z)*z) + 
         plusD[0, 1 - z]*((32*Lp^4)/(3*z) + Lp^3*((32*LQ)/(3*z) + 
             (64*Lv)/(3*z) - (128*H[0, z])/(3*z)) - (4096*H[0, 0, 0, 0, z])/
            z + Lp^2*((-64*LQ*H[0, z])/z - (128*Lv*H[0, z])/z + 
             (32*zeta[2])/z) - (64*H[0, z]*zeta[3])/(3*z) + 
           LQ*((-512*H[0, 0, 0, z])/z - (32*H[0, z]*zeta[2])/z + 
             (16*zeta[3])/(3*z)) + Lv*((-1024*H[0, 0, 0, z])/z - 
             (64*H[0, z]*zeta[2])/z + (32*zeta[3])/(3*z)) + 
           Lp*((1024*H[0, 0, 0, z])/z - (64*H[0, z]*zeta[2])/z + 
             LQ*((256*H[0, 0, z])/z + (16*zeta[2])/z) + 
             Lv*((512*H[0, 0, z])/z + (32*zeta[2])/z) + (64*zeta[3])/(3*z)) + 
           (28*zeta[4])/z) + delta[1 - z]*((32*Lp^5)/(15*z) + 
           Lp^4*((16*LQ)/(3*z) + (32*Lv)/(3*z) - (32*H[0, z])/z) - 
           (28672*H[0, 0, 0, 0, 0, z])/z - (512*H[0, 0, 0, z]*zeta[2])/z + 
           Lp^3*((8*LQ^2)/(3*z) + (32*Lv^2)/(3*z) - (256*Lv*H[0, z])/(3*z) + 
             LQ*((32*Lv)/(3*z) - (128*H[0, z])/(3*z)) + (1024*H[0, 0, z])/
              (3*z) - (16*zeta[2])/(3*z)) + (3200*H[0, 0, z]*zeta[3])/(3*z) - 
           (32*zeta[2]*zeta[3])/(3*z) + Lp^2*((-16*LQ^2*H[0, z])/z - 
             (64*Lv^2*H[0, z])/z - (2560*H[0, 0, 0, z])/z + 
             LQ*((-64*Lv*H[0, z])/z + (256*H[0, 0, z])/z + (16*zeta[2])/z) + 
             Lv*((512*H[0, 0, z])/z + (32*zeta[2])/z) - (16*zeta[3])/(3*z)) + 
           LQ^2*((-128*H[0, 0, 0, z])/z - (8*H[0, z]*zeta[2])/z + 
             (4*zeta[3])/(3*z)) + Lv^2*((-512*H[0, 0, 0, z])/z - 
             (32*H[0, z]*zeta[2])/z + (16*zeta[3])/(3*z)) - 
           (108*H[0, z]*zeta[4])/z + Lp*((12288*H[0, 0, 0, 0, z])/z + 
             (128*H[0, 0, z]*zeta[2])/z + LQ^2*((64*H[0, 0, z])/z + 
               (4*zeta[2])/z) + Lv^2*((256*H[0, 0, z])/z + (16*zeta[2])/z) - 
             (256*H[0, z]*zeta[3])/z + LQ*((-1024*H[0, 0, 0, z])/z - 
               (64*H[0, z]*zeta[2])/z + Lv*((256*H[0, 0, z])/z + (16*zeta[2])/
                  z) + (32*zeta[3])/(3*z)) + Lv*((-2048*H[0, 0, 0, z])/z - 
               (128*H[0, z]*zeta[2])/z + (64*zeta[3])/(3*z)) - 
             (56*zeta[4])/z) + LQ*((2048*H[0, 0, 0, 0, z])/z + 
             (128*H[0, 0, z]*zeta[2])/z - (64*H[0, z]*zeta[3])/(3*z) + 
             Lv*((-512*H[0, 0, 0, z])/z - (32*H[0, z]*zeta[2])/z + 
               (16*zeta[3])/(3*z)) + (14*zeta[4])/z) + 
           Lv*((4096*H[0, 0, 0, 0, z])/z + (256*H[0, 0, z]*zeta[2])/z - 
             (128*H[0, z]*zeta[3])/(3*z) + (28*zeta[4])/z) - 
           (64*zeta[5])/(5*z))) + CA*CF*((44*Lp^3*(2 + z + z^2))/(9*z) + 
         (4*(1214 + 211*z + 1003*z^2))/(81*z) + 
         ((-3232 - 219*z + 2430*z^2 + 321*z^3)*H[0, z])/(27*(1 - z)*z) + 
         2*(1 + z)*H[1, z] - 6*H[2, z] - 4*(1 - z)*H[3, z] - 
         (2*(-1072 + 756*z - 549*z^2 + 441*z^3)*H[0, 0, z])/(9*(1 - z)*z) + 
         6*(-3 + 2*z)*H[1, 0, z] - 2*H[1, 1, z] - 4*(1 - z)*H[1, 2, z] - 
         16*(1 - z)*H[2, 0, z] + ((-1408 + 21*z + 324*z^2 + 249*z^3)*
           H[0, 0, 0, z])/(3*(1 - z)*z) - 36*(1 - z)*H[1, 0, 0, z] - 
         12*(1 - z)*H[1, 1, 0, z] + ((134 - 41*z + 229*z^2)*zeta[2])/(9*z) + 
         ((-88 + 15*z + 24*z^2 + 27*z^3)*H[0, z]*zeta[2])/(3*(1 - z)*z) - 
         8*(1 - z)*H[1, z]*zeta[2] + (2*(-32 + 33*z + 33*z^3)*H[0, 0, z]*
           zeta[2])/((1 - z)*z) + Lp^2*((2*(134 + 13*z + 121*z^2))/(9*z) + 
           (2*(-88 + 27*z + 39*z^3)*H[0, z])/(3*(1 - z)*z) - 
           (4*(1 + z^2)*H[0, 0, z])/(1 - z) - (4*(2 + z + z^2)*zeta[2])/z) + 
         (4*(11 + z + 10*z^2)*zeta[3])/(9*z) - (8*(-14 + z + z^3)*H[0, z]*
           zeta[3])/((1 - z)*z) + Lp*((16*(101 + 100*z + z^2))/(27*z) + 
           (4*(-268 + 213*z - 153*z^2 + 150*z^3)*H[0, z])/(9*(1 - z)*z) + 
           4*H[1, z] - (2*(-352 + 51*z + 36*z^2 + 111*z^3)*H[0, 0, z])/
            (3*(1 - z)*z) + 8*(1 - z)*H[1, 0, z] + 
           (2*(1 + z^2)*(4*H[3, z] + 4*H[1, 2, z] + 18*H[0, 0, 0, z] + 
              8*H[1, 0, 0, z] + 4*H[1, 1, 0, z]))/(1 - z) + 
           (2*(22 + 17*z + 5*z^2)*zeta[2])/(3*z) - 
           (8*(-4 + 3*z + 3*z^3)*H[0, z]*zeta[2])/((1 - z)*z) + 
           (4*(-14 + 3*z + 3*z^3)*zeta[3])/((1 - z)*z)) + 
         (2*(1 + z^2)*(-18*H[4, z] - 14*H[1, 3, z] - 8*H[2, 2, z] - 
            6*H[3, 0, z] - 2*H[3, 1, z] - 4*H[1, 1, 2, z] - 
            14*H[1, 2, 0, z] - 2*H[1, 2, 1, z] - 16*H[2, 0, 0, z] - 
            8*H[2, 1, 0, z] - 55*H[0, 0, 0, 0, z] - 36*H[1, 0, 0, 0, z] - 
            18*H[1, 1, 0, 0, z] - 4*H[1, 1, 1, 0, z] + 6*H[1, 0, z]*zeta[2] + 
            2*H[1, z]*zeta[3]))/(1 - z) + ((-62 + 87*z + 87*z^3)*zeta[4])/
          ((1 - z)*z) + plusD[0, 1 - z]*(-4856/(81*z) - (88*Lp^3)/(9*z) + 
           (3232*H[0, z])/(27*z) - (2144*H[0, 0, z])/(9*z) + 
           (1408*H[0, 0, 0, z])/(3*z) - (134*zeta[2])/(9*z) + 
           (88*H[0, z]*zeta[2])/(3*z) + (64*H[0, 0, z]*zeta[2])/z + 
           Lp^2*(-268/(9*z) + (176*H[0, z])/(3*z) + (8*zeta[2])/z) - 
           (44*zeta[3])/(9*z) - (112*H[0, z]*zeta[3])/z + 
           Lp*(-1616/(27*z) + (1072*H[0, z])/(9*z) - (704*H[0, 0, z])/(3*z) - 
             (44*zeta[2])/(3*z) - (32*H[0, z]*zeta[2])/z + (56*zeta[3])/z) + 
           (62*zeta[4])/z) + delta[1 - z]*(14576/(243*z) - (2428*LQ)/(81*z) - 
           (4856*Lv)/(81*z) - (9712*H[0, z])/(81*z) + (1616*LQ*H[0, z])/
            (27*z) + (3232*Lv*H[0, z])/(27*z) + Lp^4*(-22/(3*z) - 
             (16*H[0, z])/(3*z)) + (6464*H[0, 0, z])/(27*z) - 
           (4288*H[0, 0, 0, z])/(9*z) + (2816*H[0, 0, 0, 0, z])/(3*z) - 
           (10240*H[0, 0, 0, 0, 0, z])/z - (404*zeta[2])/(9*z) + 
           (268*H[0, z]*zeta[2])/(3*z) - (176*H[0, 0, z]*zeta[2])/z + 
           (512*H[0, 0, 0, z]*zeta[2])/z + Lv*((-2144*H[0, 0, z])/(9*z) - 
             (134*zeta[2])/(9*z)) + LQ*((-1072*H[0, 0, z])/(9*z) - 
             (67*zeta[2])/(9*z)) + Lp^3*(-536/(27*z) - (44*LQ)/(9*z) - 
             (88*Lv)/(9*z) + (352*H[0, z])/(9*z) + (256*H[0, 0, z])/(3*z) + 
             (16*zeta[2])/(3*z)) - (1474*zeta[3])/(27*z) + 
           (968*H[0, z]*zeta[3])/(9*z) - (544*H[0, 0, z]*zeta[3])/(3*z) + 
           (86*zeta[2]*zeta[3])/(3*z) + Lv*((1408*H[0, 0, 0, z])/(3*z) + 
             (88*H[0, z]*zeta[2])/(3*z) - (44*zeta[3])/(9*z)) + 
           LQ*((704*H[0, 0, 0, z])/(3*z) + (44*H[0, z]*zeta[2])/(3*z) - 
             (22*zeta[3])/(9*z)) + Lp^2*(-808/(27*z) - (134*LQ)/(9*z) - 
             (268*Lv)/(9*z) + (536*H[0, z])/(9*z) + (88*LQ*H[0, z])/(3*z) + 
             (176*Lv*H[0, z])/(3*z) - (352*H[0, 0, z])/(3*z) - 
             (768*H[0, 0, 0, z])/z - (110*zeta[2])/(3*z) + (4*LQ*zeta[2])/z + 
             (8*Lv*zeta[2])/z + (28*zeta[3])/z) - (1067*zeta[4])/(12*z) + 
           (2*H[0, z]*zeta[4])/z + LQ*((32*H[0, 0, z]*zeta[2])/z - 
             (56*H[0, z]*zeta[3])/z + (31*zeta[4])/z) + 
           Lv*((64*H[0, 0, z]*zeta[2])/z - (112*H[0, z]*zeta[3])/z + 
             (62*zeta[4])/z) + Lp*((-808*LQ)/(27*z) - (1616*Lv)/(27*z) + 
             (536*LQ*H[0, z])/(9*z) + (1072*Lv*H[0, z])/(9*z) + 
             (4096*H[0, 0, 0, 0, z])/z - (536*zeta[2])/(9*z) + 
             (352*H[0, z]*zeta[2])/(3*z) - (128*H[0, 0, z]*zeta[2])/z + 
             Lv*((-704*H[0, 0, z])/(3*z) - (44*zeta[2])/(3*z)) + 
             LQ*((-352*H[0, 0, z])/(3*z) - (22*zeta[2])/(3*z)) - 
             (176*zeta[3])/(3*z) - (32*H[0, z]*zeta[3])/(3*z) + 
             LQ*((-16*H[0, z]*zeta[2])/z + (28*zeta[3])/z) + 
             Lv*((-32*H[0, z]*zeta[2])/z + (56*zeta[3])/z) + 
             (82*zeta[4])/z) - (2*zeta[5])/z))) + 
     ep^2*(CF*TF*((8*(1 - z)*(1936 - 1151*z + 1594*z^2))/(243*z) - 
         (4*(-2560 + 4053*z - 3837*z^2 + 920*z^3)*H[0, z])/(81*z) + 
         Lp^4*((4*(1 - z)*(4 + 7*z + 4*z^2))/(9*z) + (8*(1 + z)*H[0, z])/3) - 
         (2*(-3328 + 3747*z - 2559*z^2 + 960*z^3)*H[0, 0, z])/(27*z) + 
         Lp^3*((-16*(1 - z)*(16 - 11*z + 16*z^2))/(27*z) + 
           (8*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(9*z) - 
           (80*(1 + z)*H[0, 0, z])/3) + (32*(1 - z)*(26 - 25*z + 26*z^2)*
           H[1, 0, z])/(27*z) + (64*(1 - z)*(8 - 7*z + 8*z^2)*H[2, 0, z])/
          (9*z) - (4*(-1024 + 984*z - 1155*z^2 + 416*z^3)*H[0, 0, 0, z])/
          (9*z) + (112*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 0, 0, z])/(9*z) + 
         (32*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 1, 0, z])/(9*z) - 
         (2*(-1024 + 417*z - 807*z^2 + 504*z^3)*H[0, 0, 0, 0, z])/(3*z) + 
         844*(1 + z)*H[0, 0, 0, 0, 0, z] + (2*(1 - z)*(208 - 157*z + 184*z^2)*
           zeta[2])/(9*z) - (4*(-192 + 306*z - 315*z^2 + 160*z^3)*H[0, z]*
           zeta[2])/(9*z) + (32*(1 - z)*(8 - 7*z + 8*z^2)*H[1, z]*zeta[2])/
          (9*z) - (2*(-192 + 177*z - 207*z^2 + 152*z^3)*H[0, 0, z]*zeta[2])/
          (3*z) + 76*(1 + z)*H[0, 0, 0, z]*zeta[2] + 
         Lp^2*((4*(1 - z)*(208 - 71*z + 136*z^2))/(27*z) - 
           (8*(-64 + 66*z - 75*z^2 + 32*z^3)*H[0, z])/(9*z) - 
           (4*(-64 - 15*z - 15*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
           (16*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(3*z) + 
           152*(1 + z)*H[0, 0, 0, z] + (4*(1 - z)*(4 + z + 4*z^2)*zeta[2])/
            z + 8*(1 + z)*H[0, z]*zeta[2]) - (8*(1 - z)*(64 - 53*z + 64*z^2)*
           zeta[3])/(27*z) + (4*(-64 + 63*z - 69*z^2 + 56*z^3)*H[0, z]*
           zeta[3])/(9*z) - (40*(1 + z)*H[0, 0, z]*zeta[3])/3 + 
         Lp*((-8*(1 - z)*(640 - 827*z + 460*z^2))/(81*z) + 
           (4*(-832 + 921*z - 597*z^2 + 272*z^3)*H[0, z])/(27*z) + 
           (8*(-256 + 228*z - 273*z^2 + 96*z^3)*H[0, 0, z])/(9*z) - 
           (32*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 0, z])/(9*z) + 
           (4*(-256 + 27*z - 141*z^2 + 104*z^3)*H[0, 0, 0, z])/(3*z) - 
           520*(1 + z)*H[0, 0, 0, 0, z] - (8*(1 - z)*(16 - 13*z + 16*z^2)*
             zeta[2])/(3*z) + (4*(-48 + 39*z - 45*z^2 + 40*z^3)*H[0, z]*
             zeta[2])/(3*z) - 40*(1 + z)*H[0, 0, z]*zeta[2] + 
           (8*(1 - z)*(2 - z + 2*z^2)*(-8*H[2, 0, z] - 14*H[1, 0, 0, z] - 
              4*H[1, 1, 0, z] - 4*H[1, z]*zeta[2]))/(3*z) + 
           (8*(1 - z)*(16 + z + 16*z^2)*zeta[3])/(9*z) + 
           (16*(1 + z)*H[0, z]*zeta[3])/3) + (8*(1 - z)*(2 - z + 2*z^2)*
           (16*H[3, 0, z] + 8*H[1, 2, 0, z] + 28*H[2, 0, 0, z] + 
            8*H[2, 1, 0, z] + 37*H[1, 0, 0, 0, z] + 14*H[1, 1, 0, 0, z] + 
            4*H[1, 1, 1, 0, z] + 8*H[2, z]*zeta[2] + 9*H[1, 0, z]*zeta[2] + 
            4*H[1, 1, z]*zeta[2] - 2*H[1, z]*zeta[3]))/(3*z) + 
         (21*(1 - z)*(4 - z + 4*z^2)*zeta[4])/(2*z) + 7*(1 + z)*H[0, z]*
          zeta[4]) + CF*Nf*TF*((-8*Lp^4*(2 + z + z^2))/(9*z) - 
         (16*(488 + 307*z + 181*z^2))/(243*z) - 
         (4*(-1312 + 357*z + 270*z^2 + 357*z^3)*H[0, z])/(81*(1 - z)*z) + 
         Lp^3*((-80*(2 + z + z^2))/(27*z) - (16*(-8 + 3*z + 3*z^3)*H[0, z])/
            (9*(1 - z)*z)) + (4*(-896 + 171*z + 162*z^2 + 171*z^3)*
           H[0, 0, z])/(27*(1 - z)*z) - (20*(-128 + 27*z + 27*z^3)*
           H[0, 0, 0, z])/(9*(1 - z)*z) + (4*(-512 + 81*z + 81*z^3)*
           H[0, 0, 0, 0, z])/(3*(1 - z)*z) - (4*(56 + 37*z + 19*z^2)*zeta[2])/
          (27*z) - (20*(-8 + 3*z + 3*z^3)*H[0, z]*zeta[2])/(9*(1 - z)*z) + 
         (4*(-32 + 9*z + 9*z^3)*H[0, 0, z]*zeta[2])/(3*(1 - z)*z) + 
         Lp^2*((-8*(56 + 37*z + 19*z^2))/(27*z) - (40*(-8 + 3*z + 3*z^3)*
             H[0, z])/(9*(1 - z)*z) + (8*(-32 + 9*z + 9*z^3)*H[0, 0, z])/
            (3*(1 - z)*z) - (8*(2 + z + z^2)*zeta[2])/(3*z)) - 
         (40*(2 + z + z^2)*zeta[3])/(27*z) - (8*(-8 + 3*z + 3*z^3)*H[0, z]*
           zeta[3])/(9*(1 - z)*z) + Lp*((-8*(328 + 209*z + 119*z^2))/(81*z) - 
           (8*(-224 + 57*z + 54*z^2 + 57*z^3)*H[0, z])/(27*(1 - z)*z) + 
           (40*(-32 + 9*z + 9*z^3)*H[0, 0, z])/(9*(1 - z)*z) - 
           (8*(-128 + 27*z + 27*z^3)*H[0, 0, 0, z])/(3*(1 - z)*z) - 
           (40*(2 + z + z^2)*zeta[2])/(9*z) - (8*(-8 + 3*z + 3*z^3)*H[0, z]*
             zeta[2])/(3*(1 - z)*z) - (16*(2 + z + z^2)*zeta[3])/(9*z)) - 
         (7*(2 + z + z^2)*zeta[4])/(3*z) + plusD[0, 1 - z]*
          (7808/(243*z) + (16*Lp^4)/(9*z) - (5248*H[0, z])/(81*z) + 
           Lp^3*(160/(27*z) - (128*H[0, z])/(9*z)) + (3584*H[0, 0, z])/
            (27*z) - (2560*H[0, 0, 0, z])/(9*z) + (2048*H[0, 0, 0, 0, z])/
            (3*z) + (224*zeta[2])/(27*z) - (160*H[0, z]*zeta[2])/(9*z) + 
           (128*H[0, 0, z]*zeta[2])/(3*z) + Lp^2*(448/(27*z) - 
             (320*H[0, z])/(9*z) + (256*H[0, 0, z])/(3*z) + 
             (16*zeta[2])/(3*z)) + (80*zeta[3])/(27*z) - (64*H[0, z]*zeta[3])/
            (9*z) + Lp*(2624/(81*z) - (1792*H[0, z])/(27*z) + 
             (1280*H[0, 0, z])/(9*z) - (1024*H[0, 0, 0, z])/(3*z) + 
             (80*zeta[2])/(9*z) - (64*H[0, z]*zeta[2])/(3*z) + 
             (32*zeta[3])/(9*z)) + (14*zeta[4])/(3*z)) + 
         delta[1 - z]*(-23360/(729*z) + (64*Lp^5)/(45*z) + 
           (3904*LQ)/(243*z) + (7808*Lv)/(243*z) + (15616*H[0, z])/(243*z) - 
           (2624*LQ*H[0, z])/(81*z) - (5248*Lv*H[0, z])/(81*z) + 
           Lp^4*(40/(9*z) + (8*LQ)/(9*z) + (16*Lv)/(9*z) - (32*H[0, z])/
              (3*z)) - (10496*H[0, 0, z])/(81*z) + (7168*H[0, 0, 0, z])/
            (27*z) - (5120*H[0, 0, 0, 0, z])/(9*z) + 
           (4096*H[0, 0, 0, 0, 0, z])/(3*z) + (656*zeta[2])/(27*z) - 
           (448*H[0, z]*zeta[2])/(9*z) + (320*H[0, 0, z]*zeta[2])/(3*z) - 
           (256*H[0, 0, 0, z]*zeta[2])/z + LQ*((1792*H[0, 0, z])/(27*z) + 
             (112*zeta[2])/(27*z)) + Lv*((3584*H[0, 0, z])/(27*z) + 
             (224*zeta[2])/(27*z)) + Lp^3*(896/(81*z) + (80*LQ)/(27*z) + 
             (160*Lv)/(27*z) - (640*H[0, z])/(27*z) - (64*LQ*H[0, z])/(9*z) - 
             (128*Lv*H[0, z])/(9*z) + (512*H[0, 0, z])/(9*z) + 
             (32*zeta[2])/(3*z)) + (2464*zeta[3])/(81*z) - 
           (1760*H[0, z]*zeta[3])/(27*z) + (1408*H[0, 0, z]*zeta[3])/(9*z) + 
           (40*zeta[2]*zeta[3])/(3*z) + LQ*((-1280*H[0, 0, 0, z])/(9*z) - 
             (80*H[0, z]*zeta[2])/(9*z) + (40*zeta[3])/(27*z)) + 
           Lv*((-2560*H[0, 0, 0, z])/(9*z) - (160*H[0, z]*zeta[2])/(9*z) + 
             (80*zeta[3])/(27*z)) + Lp^2*(1312/(81*z) + (224*LQ)/(27*z) + 
             (448*Lv)/(27*z) - (896*H[0, z])/(27*z) - (160*LQ*H[0, z])/
              (9*z) - (320*Lv*H[0, z])/(9*z) + (640*H[0, 0, z])/(9*z) - 
             (512*H[0, 0, 0, z])/(3*z) + (200*zeta[2])/(9*z) - 
             (160*H[0, z]*zeta[2])/(3*z) + LQ*((128*H[0, 0, z])/(3*z) + 
               (8*zeta[2])/(3*z)) + Lv*((256*H[0, 0, z])/(3*z) + (16*zeta[2])/
                (3*z)) + (208*zeta[3])/(9*z)) + (485*zeta[4])/(9*z) - 
           (388*H[0, z]*zeta[4])/(3*z) + LQ*((1024*H[0, 0, 0, 0, z])/(3*z) + 
             (64*H[0, 0, z]*zeta[2])/(3*z) - (32*H[0, z]*zeta[3])/(9*z) + 
             (7*zeta[4])/(3*z)) + Lv*((2048*H[0, 0, 0, 0, z])/(3*z) + 
             (128*H[0, 0, z]*zeta[2])/(3*z) - (64*H[0, z]*zeta[3])/(9*z) + 
             (14*zeta[4])/(3*z)) + Lp*((1312*LQ)/(81*z) + (2624*Lv)/(81*z) - 
             (896*LQ*H[0, z])/(27*z) - (1792*Lv*H[0, z])/(27*z) + 
             (896*zeta[2])/(27*z) - (640*H[0, z]*zeta[2])/(9*z) + 
             (512*H[0, 0, z]*zeta[2])/(3*z) + LQ*((640*H[0, 0, z])/(9*z) + 
               (40*zeta[2])/(9*z)) + Lv*((1280*H[0, 0, z])/(9*z) + 
               (80*zeta[2])/(9*z)) + (320*zeta[3])/(9*z) - 
             (256*H[0, z]*zeta[3])/(3*z) + LQ*((-512*H[0, 0, 0, z])/(3*z) - 
               (32*H[0, z]*zeta[2])/(3*z) + (16*zeta[3])/(9*z)) + 
             Lv*((-1024*H[0, 0, 0, z])/(3*z) - (64*H[0, z]*zeta[2])/(3*z) + 
               (32*zeta[3])/(9*z)) + (208*zeta[4])/(3*z)) + 
           (632*zeta[5])/(15*z))) + CF^2*(-80*(1 - z) - 
         (16*Lp^5*(2 + z + z^2))/(5*z) - (8*(29 - 39*z + 18*z^2)*H[0, z])/
          (1 - z) - 4*(1 + z)*H[1, z] + Lp^4*(-8*(1 - z) - 
           (8*LQ*(2 + z + z^2))/(3*z) - (16*Lv*(2 + z + z^2))/(3*z) - 
           (4*(-32 + 9*z + 11*z^3)*H[0, z])/(3*(1 - z)*z) + 
           (16*(2 + z + z^2)*H[1, z])/(3*z)) + 6*(1 + z)*H[2, z] - 
         18*H[3, z] - 212*(1 - z)*H[4, z] - (4*(-1024 + 207*z + 207*z^3)*
           H[5, z])/((1 - z)*z) - (4*(79 - 133*z + 14*z^2)*H[0, 0, z])/
          (1 - z) + 6*(-7 + 9*z)*H[1, 0, z] + 2*(1 + z)*H[1, 1, z] - 
         6*H[1, 2, z] - 56*(1 - z)*H[1, 3, z] + 6*(-19 + 16*z)*H[2, 0, z] - 
         6*H[2, 1, z] - 44*(1 - z)*H[2, 2, z] - 292*(1 - z)*H[3, 0, z] - 
         28*(1 - z)*H[3, 1, z] - (4*(-1024 + 151*z + 151*z^3)*H[4, 0, z])/
          ((1 - z)*z) - (2*(503 - 626*z + 275*z^2)*H[0, 0, 0, z])/(1 - z) + 
         6*(-31 + 28*z)*H[1, 0, 0, z] + 6*(-9 + 8*z)*H[1, 1, 0, z] - 
         2*H[1, 1, 1, z] - 16*(1 - z)*H[1, 1, 2, z] - 
         120*(1 - z)*H[1, 2, 0, z] - 8*(1 - z)*H[1, 2, 1, z] - 
         428*(1 - z)*H[2, 0, 0, z] - 108*(1 - z)*H[2, 1, 0, z] - 
         4*(1 - z)*H[2, 1, 1, z] - (4*(-1024 + 179*z + 179*z^3)*
           H[3, 0, 0, z])/((1 - z)*z) - (2*(558 - 986*z + 233*z^2)*
           H[0, 0, 0, 0, z])/(1 - z) - 580*(1 - z)*H[1, 0, 0, 0, z] - 
         184*(1 - z)*H[1, 1, 0, 0, z] - 48*(1 - z)*H[1, 1, 1, 0, z] - 
         (4*(-1024 + 241*z + 241*z^3)*H[2, 0, 0, 0, z])/((1 - z)*z) - 
         (2*(8192 + 653*z + 1075*z^3)*H[0, 0, 0, 0, 0, z])/((1 - z)*z) - 
         (4*(-1024 + 317*z + 317*z^3)*H[1, 0, 0, 0, 0, z])/((1 - z)*z) + 
         4*(-19 + 16*z)*zeta[2] - (2*(74 - 137*z + 71*z^2)*H[0, z]*zeta[2])/
          (1 - z) + 4*(-11 + 12*z)*H[1, z]*zeta[2] - 72*(1 - z)*H[2, z]*
          zeta[2] + (8*(32 + 3*z + 3*z^3)*H[3, z]*zeta[2])/((1 - z)*z) + 
         (2*(-8 + 6*z + 17*z^2)*H[0, 0, z]*zeta[2])/(1 - z) - 
         68*(1 - z)*H[1, 0, z]*zeta[2] - 32*(1 - z)*H[1, 1, z]*zeta[2] + 
         (16*(16 + 5*z + 5*z^3)*H[2, 0, z]*zeta[2])/((1 - z)*z) + 
         (2*(409 + 371*z^2)*H[0, 0, 0, z]*zeta[2])/(1 - z) + 
         (4*(64 + 25*z + 25*z^3)*H[1, 0, 0, z]*zeta[2])/((1 - z)*z) + 
         Lp^3*(24*(1 - z) - (16*LQ*(1 - z))/3 - (32*Lv*(1 - z))/3 + 
           (8*(12 - 22*z + 7*z^2)*H[0, z])/(3*(1 - z)) - 
           (32*LQ*(-4 + z + z^3)*H[0, z])/(3*(1 - z)*z) - 
           (64*Lv*(-4 + z + z^3)*H[0, z])/(3*(1 - z)*z) + 
           (32*(1 - z)*H[1, z])/3 + (16*(-16 + 5*z + 5*z^3)*H[2, z])/
            (3*(1 - z)*z) + (8*(-64 + 15*z + 25*z^3)*H[0, 0, z])/
            (3*(1 - z)*z) + (16*(-16 + 5*z + 5*z^3)*H[1, 0, z])/
            (3*(1 - z)*z) - (16*(2 + z + z^2)*zeta[2])/z) + 
         36*(1 - z)*zeta[3] + (4*(72 - 142*z + 67*z^2)*H[0, z]*zeta[3])/
          (3*(1 - z)) + (88*(1 - z)*H[1, z]*zeta[3])/3 + 
         (8*(-16 + 17*z + 17*z^3)*H[2, z]*zeta[3])/(3*(1 - z)*z) + 
         (4*(-64 + 111*z + 121*z^3)*H[0, 0, z]*zeta[3])/(3*(1 - z)*z) + 
         (8*(-16 + 17*z + 17*z^3)*H[1, 0, z]*zeta[3])/(3*(1 - z)*z) + 
         (4*(-4 + 9*z + 9*z^3)*zeta[2]*zeta[3])/((1 - z)*z) + 
         Lv*(64*(1 - z)*H[0, 0, 0, z] + 16*(1 - z)*H[0, z]*zeta[2] - 
           (16*(1 - z)*zeta[3])/3) + LQ*(32*(1 - z)*H[0, 0, 0, z] + 
           8*(1 - z)*H[0, z]*zeta[2] - (8*(1 - z)*zeta[3])/3) + 
         Lp^2*(-44*(1 - z) + 16*LQ*(1 - z)*H[0, z] + 32*Lv*(1 - z)*H[0, z] - 
           (4*(35 - 50*z + 23*z^2)*H[0, z])/(1 - z) - 4*H[1, z] - 
           40*(1 - z)*H[2, z] - (8*(-64 + 15*z + 15*z^3)*H[3, z])/
            ((1 - z)*z) - (4*(34 - 58*z + 9*z^2)*H[0, 0, z])/(1 - z) - 
           56*(1 - z)*H[1, 0, z] - (8*(-64 + 13*z + 13*z^3)*H[2, 0, z])/
            ((1 - z)*z) - (4*(37 + 75*z^2)*H[0, 0, 0, z])/(1 - z) - 
           (8*(-64 + 17*z + 17*z^3)*H[1, 0, 0, z])/((1 - z)*z) + 
           (2*(1 + z^2)*(-8*H[1, 2, z] - 4*H[2, 1, z] - 8*H[1, 1, 0, z]))/
            (1 - z) - 40*(1 - z)*zeta[2] + (4*(32 + 5*z + 3*z^3)*H[0, z]*
             zeta[2])/((1 - z)*z) + (16*(2 + z + z^2)*H[1, z]*zeta[2])/z + 
           Lv*((64*(-8 + z + z^3)*H[0, 0, z])/((1 - z)*z) - 
             (16*(2 + z + z^2)*zeta[2])/z) + 
           LQ*((32*(-8 + z + z^3)*H[0, 0, z])/((1 - z)*z) - 
             (8*(2 + z + z^2)*zeta[2])/z) + (8*(-4 + 7*z + 7*z^3)*zeta[3])/
            ((1 - z)*z)) + (2*(1 + z^2)*(-148*H[1, 4, z] - 130*H[2, 3, z] - 
            106*H[3, 2, z] - 74*H[4, 1, z] - 56*H[1, 1, 3, z] - 
            44*H[1, 2, 2, z] - 148*H[1, 3, 0, z] - 28*H[1, 3, 1, z] - 
            38*H[2, 1, 2, z] - 130*H[2, 2, 0, z] - 22*H[2, 2, 1, z] - 
            106*H[3, 1, 0, z] - 14*H[3, 1, 1, z] - 16*H[1, 1, 1, 2, z] - 
            56*H[1, 1, 2, 0, z] - 8*H[1, 1, 2, 1, z] - 180*H[1, 2, 0, 0, z] - 
            44*H[1, 2, 1, 0, z] - 4*H[1, 2, 1, 1, z] - 162*H[2, 1, 0, 0, z] - 
            38*H[2, 1, 1, 0, z] - 2*H[2, 1, 1, 1, z] - 
            220*H[1, 1, 0, 0, 0, z] - 72*H[1, 1, 1, 0, 0, z] - 
            16*H[1, 1, 1, 1, 0, z] + 8*H[1, 2, z]*zeta[2] + 
            4*H[2, 1, z]*zeta[2] + 20*H[1, 1, 0, z]*zeta[2] + 
            8*H[1, 1, z]*zeta[3]))/(1 - z) + 8*(1 - z)*zeta[4] + 
         ((224 + 855*z + 841*z^3)*H[0, z]*zeta[4])/(2*(1 - z)*z) + 
         (4*(7 + 27*z + 27*z^3)*H[1, z]*zeta[4])/((1 - z)*z) + 
         plusD[1, 1 - z]*((32*Lp^4)/(3*z) - (256*Lp^3*H[0, z])/(3*z) + 
           (4096*H[0, 0, 0, 0, z])/z + (256*H[0, 0, z]*zeta[2])/z + 
           Lp^2*((512*H[0, 0, z])/z + (32*zeta[2])/z) - (128*H[0, z]*zeta[3])/
            (3*z) + Lp*((-2048*H[0, 0, 0, z])/z - (128*H[0, z]*zeta[2])/z + 
             (64*zeta[3])/(3*z)) + (28*zeta[4])/z) + 
         Lv*((128*(-32 + z + z^3)*H[0, 0, 0, 0, z])/((1 - z)*z) + 
           (32*(-8 + z + z^3)*H[0, 0, z]*zeta[2])/((1 - z)*z) - 
           (32*(-4 + z + z^3)*H[0, z]*zeta[3])/(3*(1 - z)*z) - 
           (14*(2 + z + z^2)*zeta[4])/z) + 
         LQ*((64*(-32 + z + z^3)*H[0, 0, 0, 0, z])/((1 - z)*z) + 
           (16*(-8 + z + z^3)*H[0, 0, z]*zeta[2])/((1 - z)*z) - 
           (16*(-4 + z + z^3)*H[0, z]*zeta[3])/(3*(1 - z)*z) - 
           (7*(2 + z + z^2)*zeta[4])/z) + Lp*(112*(1 - z) + 
           (8*(20 - 35*z + 7*z^2)*H[0, z])/(1 - z) - 4*(1 + z)*H[1, z] + 
           12*H[2, z] + 120*(1 - z)*H[3, z] + (8*(-256 + 53*z + 53*z^3)*
             H[4, z])/((1 - z)*z) + (4*(133 - 166*z + 73*z^2)*H[0, 0, z])/
            (1 - z) - 12*(-5 + 4*z)*H[1, 0, z] + 4*H[1, 1, z] + 
           16*(1 - z)*H[1, 2, z] + 168*(1 - z)*H[2, 0, z] + 
           8*(1 - z)*H[2, 1, z] + (8*(-256 + 41*z + 41*z^3)*H[3, 0, z])/
            ((1 - z)*z) + (4*(130 - 222*z + 35*z^2)*H[0, 0, 0, z])/(1 - z) + 
           248*(1 - z)*H[1, 0, 0, z] + 48*(1 - z)*H[1, 1, 0, z] + 
           (8*(-256 + 51*z + 51*z^3)*H[2, 0, 0, z])/((1 - z)*z) + 
           (4*(1024 + 143*z + 273*z^3)*H[0, 0, 0, 0, z])/((1 - z)*z) + 
           (8*(-256 + 71*z + 71*z^3)*H[1, 0, 0, 0, z])/((1 - z)*z) + 
           (2*(1 + z^2)*(56*H[1, 3, z] + 44*H[2, 2, z] + 28*H[3, 1, z] + 
              16*H[1, 1, 2, z] + 56*H[1, 2, 0, z] + 8*H[1, 2, 1, z] + 
              44*H[2, 1, 0, z] + 4*H[2, 1, 1, z] + 72*H[1, 1, 0, 0, z] + 
              16*H[1, 1, 1, 0, z]))/(1 - z) - 12*(-6 + 7*z)*zeta[2] + 
           (4*(14 - 26*z + 9*z^2)*H[0, z]*zeta[2])/(1 - z) + 
           48*(1 - z)*H[1, z]*zeta[2] + (16*(-8 + z + z^3)*H[2, z]*zeta[2])/
            ((1 - z)*z) - (4*(64 + 75*z + 65*z^3)*H[0, 0, z]*zeta[2])/
            ((1 - z)*z) - (8*(16 + z + z^3)*H[1, 0, z]*zeta[2])/((1 - z)*z) + 
           Lv*(-64*(1 - z)*H[0, 0, z] - 16*(1 - z)*zeta[2]) + 
           LQ*(-32*(1 - z)*H[0, 0, z] - 8*(1 - z)*zeta[2]) - 
           72*(1 - z)*zeta[3] - (8*(-32 + 45*z + 47*z^3)*H[0, z]*zeta[3])/
            (3*(1 - z)*z) - (16*(-4 + 5*z + 5*z^3)*H[1, z]*zeta[3])/
            (3*(1 - z)*z) + Lv*((-128*(-16 + z + z^3)*H[0, 0, 0, z])/
              ((1 - z)*z) - (32*(-4 + z + z^3)*H[0, z]*zeta[2])/((1 - z)*z) - 
             (32*(2 + z + z^2)*zeta[3])/(3*z)) + 
           LQ*((-64*(-16 + z + z^3)*H[0, 0, 0, z])/((1 - z)*z) - 
             (16*(-4 + z + z^3)*H[0, z]*zeta[2])/((1 - z)*z) - 
             (16*(2 + z + z^2)*zeta[3])/(3*z)) - (4*(21 + 32*z + 32*z^3)*
             zeta[4])/((1 - z)*z)) + (4*(-12 + 101*z + 101*z^3)*zeta[5])/
          (5*(1 - z)*z) + plusD[0, 1 - z]*((32*Lp^5)/(5*z) + 
           Lp^4*((16*LQ)/(3*z) + (32*Lv)/(3*z) - (128*H[0, z])/(3*z)) + 
           (16384*H[0, 0, 0, 0, 0, z])/z + Lp^3*((-128*LQ*H[0, z])/(3*z) - 
             (256*Lv*H[0, z])/(3*z) + (512*H[0, 0, z])/(3*z) + 
             (32*zeta[2])/z) + (256*H[0, 0, z]*zeta[3])/(3*z) + 
           (16*zeta[2]*zeta[3])/z + Lp^2*((-128*H[0, z]*zeta[2])/z + 
             LQ*((256*H[0, 0, z])/z + (16*zeta[2])/z) + 
             Lv*((512*H[0, 0, z])/z + (32*zeta[2])/z) + (32*zeta[3])/z) - 
           (112*H[0, z]*zeta[4])/z + LQ*((2048*H[0, 0, 0, 0, z])/z + 
             (128*H[0, 0, z]*zeta[2])/z - (64*H[0, z]*zeta[3])/(3*z) + 
             (14*zeta[4])/z) + Lv*((4096*H[0, 0, 0, 0, z])/z + 
             (256*H[0, 0, z]*zeta[2])/z - (128*H[0, z]*zeta[3])/(3*z) + 
             (28*zeta[4])/z) + Lp*((-4096*H[0, 0, 0, 0, z])/z + 
             (256*H[0, 0, z]*zeta[2])/z - (256*H[0, z]*zeta[3])/(3*z) + 
             LQ*((-1024*H[0, 0, 0, z])/z - (64*H[0, z]*zeta[2])/z + 
               (32*zeta[3])/(3*z)) + Lv*((-2048*H[0, 0, 0, z])/z - 
               (128*H[0, z]*zeta[2])/z + (64*zeta[3])/(3*z)) + 
             (84*zeta[4])/z) + (48*zeta[5])/(5*z)) + delta[1 - z]*
          ((16*Lp^6)/(9*z) + Lp^5*((16*LQ)/(5*z) + (32*Lv)/(5*z) - 
             (128*H[0, z])/(5*z)) + (180224*H[0, 0, 0, 0, 0, 0, z])/z + 
           (6144*H[0, 0, 0, 0, z]*zeta[2])/z + Lp^4*((4*LQ^2)/(3*z) + 
             (16*Lv^2)/(3*z) - (64*Lv*H[0, z])/z + LQ*((16*Lv)/(3*z) - 
               (32*H[0, z])/z) + (896*H[0, 0, z])/(3*z) + (16*zeta[2])/
              (3*z)) - (20992*H[0, 0, 0, z]*zeta[3])/(3*z) - 
           (8*zeta[3]^2)/(9*z) + Lp^3*((-32*LQ^2*H[0, z])/(3*z) - 
             (128*Lv^2*H[0, z])/(3*z) - (8192*H[0, 0, 0, z])/(3*z) - 
             (64*H[0, z]*zeta[2])/z + LQ*((-128*Lv*H[0, z])/(3*z) + 
               (256*H[0, 0, z])/z + (16*zeta[2])/z) + 
             Lv*((512*H[0, 0, z])/z + (32*zeta[2])/z) + (64*zeta[3])/(9*z)) + 
           (1648*H[0, 0, z]*zeta[4])/z + Lp^2*((18432*H[0, 0, 0, 0, z])/z + 
             (512*H[0, 0, z]*zeta[2])/z + LQ^2*((64*H[0, 0, z])/z + 
               (4*zeta[2])/z) + Lv^2*((256*H[0, 0, z])/z + (16*zeta[2])/z) - 
             (320*H[0, z]*zeta[3])/z + LQ*((-1536*H[0, 0, 0, z])/z - 
               (96*H[0, z]*zeta[2])/z + Lv*((256*H[0, 0, z])/z + (16*zeta[2])/
                  z) + (16*zeta[3])/z) + Lv*((-3072*H[0, 0, 0, z])/z - 
               (192*H[0, z]*zeta[2])/z + (32*zeta[3])/z) - (14*zeta[4])/z) + 
           LQ^2*((512*H[0, 0, 0, 0, z])/z + (32*H[0, 0, z]*zeta[2])/z - 
             (16*H[0, z]*zeta[3])/(3*z) + (7*zeta[4])/(2*z)) + 
           Lv^2*((2048*H[0, 0, 0, 0, z])/z + (128*H[0, 0, z]*zeta[2])/z - 
             (64*H[0, z]*zeta[3])/(3*z) + (14*zeta[4])/z) + 
           H[0, z]*((-128*zeta[2]*zeta[3])/z - (2432*zeta[5])/(5*z)) + 
           Lp*((-81920*H[0, 0, 0, 0, 0, z])/z - (2560*H[0, 0, 0, z]*zeta[2])/
              z + (7168*H[0, 0, z]*zeta[3])/(3*z) - (16*zeta[2]*zeta[3])/
              (3*z) + LQ^2*((-256*H[0, 0, 0, z])/z - (16*H[0, z]*zeta[2])/
                z + (8*zeta[3])/(3*z)) + Lv^2*((-1024*H[0, 0, 0, z])/z - 
               (64*H[0, z]*zeta[2])/z + (32*zeta[3])/(3*z)) - 
             (384*H[0, z]*zeta[4])/z + LQ*((6144*H[0, 0, 0, 0, z])/z + 
               (384*H[0, 0, z]*zeta[2])/z - (64*H[0, z]*zeta[3])/z + Lv*
                ((-1024*H[0, 0, 0, z])/z - (64*H[0, z]*zeta[2])/z + 
                 (32*zeta[3])/(3*z)) + (42*zeta[4])/z) + 
             Lv*((12288*H[0, 0, 0, 0, z])/z + (768*H[0, 0, z]*zeta[2])/z - 
               (128*H[0, z]*zeta[3])/z + (84*zeta[4])/z) - (16*zeta[5])/z) + 
           LQ*((-12288*H[0, 0, 0, 0, 0, z])/z - (768*H[0, 0, 0, z]*zeta[2])/
              z + (128*H[0, 0, z]*zeta[3])/z + (8*zeta[2]*zeta[3])/z - 
             (84*H[0, z]*zeta[4])/z + Lv*((2048*H[0, 0, 0, 0, z])/z + 
               (128*H[0, 0, z]*zeta[2])/z - (64*H[0, z]*zeta[3])/(3*z) + 
               (14*zeta[4])/z) + (24*zeta[5])/(5*z)) + 
           Lv*((-24576*H[0, 0, 0, 0, 0, z])/z - (1536*H[0, 0, 0, z]*zeta[2])/
              z + (256*H[0, 0, z]*zeta[3])/z + (16*zeta[2]*zeta[3])/z - 
             (168*H[0, z]*zeta[4])/z + (48*zeta[5])/(5*z)) - 
           (39*zeta[6])/z)) + CA*CF*((22*Lp^4*(2 + z + z^2))/(9*z) + 
         (2*(14576 + 14209*z + 367*z^2))/(243*z) + 
         (8*(-2428 + 1788*z - 1107*z^2 + 1221*z^3)*H[0, z])/(81*(1 - z)*z) + 
         4*(1 + z)*H[1, z] - 6*(1 + z)*H[2, z] + 18*H[3, z] + 
         36*(1 - z)*H[4, z] - ((-12928 - 1791*z + 8694*z^2 + 909*z^3)*
           H[0, 0, z])/(27*(1 - z)*z) - 6*(-3 + 5*z)*H[1, 0, z] - 
         2*(1 + z)*H[1, 1, z] + 6*H[1, 2, z] + 28*(1 - z)*H[1, 3, z] - 
         6*(-11 + 8*z)*H[2, 0, z] + 6*H[2, 1, z] + 16*(1 - z)*H[2, 2, z] + 
         76*(1 - z)*H[3, 0, z] + 4*(1 - z)*H[3, 1, z] + 
         (2*(-4288 + 2718*z - 2259*z^2 + 1521*z^3)*H[0, 0, 0, z])/
          (9*(1 - z)*z) - 6*(-17 + 14*z)*H[1, 0, 0, z] - 
         6*(-5 + 4*z)*H[1, 1, 0, z] + 2*H[1, 1, 1, z] + 
         8*(1 - z)*H[1, 1, 2, z] + 60*(1 - z)*H[1, 2, 0, z] + 
         4*(1 - z)*H[1, 2, 1, z] + 144*(1 - z)*H[2, 0, 0, z] + 
         48*(1 - z)*H[2, 1, 0, z] - ((-5632 - 489*z + 1980*z^2 + 291*z^3)*
           H[0, 0, 0, 0, z])/(3*(1 - z)*z) + 220*(1 - z)*H[1, 0, 0, 0, z] + 
         92*(1 - z)*H[1, 1, 0, 0, z] + 24*(1 - z)*H[1, 1, 1, 0, z] - 
         (2*(-404 - 805*z + 239*z^2)*zeta[2])/(27*z) + 
         (4*(-134 + 174*z - 252*z^2 + 183*z^3)*H[0, z]*zeta[2])/
          (9*(1 - z)*z) - 4*(-5 + 6*z)*H[1, z]*zeta[2] + 
         32*(1 - z)*H[2, z]*zeta[2] - ((-352 + 63*z + 12*z^2 + 123*z^3)*
           H[0, 0, z]*zeta[2])/(3*(1 - z)*z) + 24*(1 - z)*H[1, 0, z]*
          zeta[2] + 16*(1 - z)*H[1, 1, z]*zeta[2] - 
         (2*(-128 + 165*z + 165*z^3)*H[0, 0, 0, z]*zeta[2])/((1 - z)*z) + 
         Lp^3*((4*(134 + 13*z + 121*z^2))/(27*z) + 
           (4*(-88 + 27*z + 39*z^3)*H[0, z])/(9*(1 - z)*z) - 
           (8*(1 + z^2)*H[0, 0, z])/(3*(1 - z)) - (8*(2 + z + z^2)*zeta[2])/
            (3*z)) + (2*(134 - 149*z + 283*z^2)*zeta[3])/(27*z) + 
         (2*(-88 - 9*z + 72*z^2 + 3*z^3)*H[0, z]*zeta[3])/(9*(1 - z)*z) - 
         12*(1 - z)*H[1, z]*zeta[3] - (4*(336 + z + z^3)*H[0, 0, z]*zeta[3])/
          (3*(1 - z)*z) + (2*(-46 + 5*z + 5*z^3)*zeta[2]*zeta[3])/
          (3*(1 - z)*z) + Lp^2*((16*(101 + 100*z + z^2))/(27*z) + 
           (4*(-268 + 213*z - 153*z^2 + 150*z^3)*H[0, z])/(9*(1 - z)*z) + 
           4*H[1, z] - (2*(-352 + 51*z + 36*z^2 + 111*z^3)*H[0, 0, z])/
            (3*(1 - z)*z) + 8*(1 - z)*H[1, 0, z] + 
           (2*(1 + z^2)*(4*H[3, z] + 4*H[1, 2, z] + 18*H[0, 0, 0, z] + 
              8*H[1, 0, 0, z] + 4*H[1, 1, 0, z]))/(1 - z) + 
           (2*(22 + 17*z + 5*z^2)*zeta[2])/(3*z) - 
           (8*(-4 + 3*z + 3*z^3)*H[0, z]*zeta[2])/((1 - z)*z) + 
           (4*(-14 + 3*z + 3*z^3)*zeta[3])/((1 - z)*z)) + 
         ((154 - 631*z + 785*z^2)*zeta[4])/(12*z) - 
         ((-248 + 311*z + 311*z^3)*H[0, z]*zeta[4])/((1 - z)*z) + 
         Lp*((8*(1214 + 211*z + 1003*z^2))/(81*z) + 
           (2*(-3232 - 219*z + 2430*z^2 + 321*z^3)*H[0, z])/(27*(1 - z)*z) + 
           4*(1 + z)*H[1, z] - 12*H[2, z] - 8*(1 - z)*H[3, z] - 
           (4*(-1072 + 756*z - 549*z^2 + 441*z^3)*H[0, 0, z])/(9*(1 - z)*z) + 
           12*(-3 + 2*z)*H[1, 0, z] - 4*H[1, 1, z] - 8*(1 - z)*H[1, 2, z] - 
           32*(1 - z)*H[2, 0, z] + (2*(-1408 + 21*z + 324*z^2 + 249*z^3)*
             H[0, 0, 0, z])/(3*(1 - z)*z) - 72*(1 - z)*H[1, 0, 0, z] - 
           24*(1 - z)*H[1, 1, 0, z] + (2*(134 - 41*z + 229*z^2)*zeta[2])/
            (9*z) + (2*(-88 + 15*z + 24*z^2 + 27*z^3)*H[0, z]*zeta[2])/
            (3*(1 - z)*z) - 16*(1 - z)*H[1, z]*zeta[2] + 
           (4*(-32 + 33*z + 33*z^3)*H[0, 0, z]*zeta[2])/((1 - z)*z) + 
           (8*(11 + z + 10*z^2)*zeta[3])/(9*z) - (16*(-14 + z + z^3)*H[0, z]*
             zeta[3])/((1 - z)*z) + (2*(1 + z^2)*(-36*H[4, z] - 
              28*H[1, 3, z] - 16*H[2, 2, z] - 12*H[3, 0, z] - 4*H[3, 1, z] - 
              8*H[1, 1, 2, z] - 28*H[1, 2, 0, z] - 4*H[1, 2, 1, z] - 
              32*H[2, 0, 0, z] - 16*H[2, 1, 0, z] - 110*H[0, 0, 0, 0, z] - 
              72*H[1, 0, 0, 0, z] - 36*H[1, 1, 0, 0, z] - 8*H[1, 1, 1, 0, 
                z] + 12*H[1, 0, z]*zeta[2] + 4*H[1, z]*zeta[3]))/(1 - z) + 
           (2*(-62 + 87*z + 87*z^3)*zeta[4])/((1 - z)*z)) + 
         (2*(1 + z^2)*(110*H[5, z] + 74*H[1, 4, z] + 56*H[2, 3, z] + 
            38*H[3, 2, z] + 54*H[4, 0, z] + 18*H[4, 1, z] + 
            28*H[1, 1, 3, z] + 22*H[1, 2, 2, z] + 74*H[1, 3, 0, z] + 
            14*H[1, 3, 1, z] + 16*H[2, 1, 2, z] + 56*H[2, 2, 0, z] + 
            8*H[2, 2, 1, z] + 82*H[3, 0, 0, z] + 38*H[3, 1, 0, z] + 
            2*H[3, 1, 1, z] + 8*H[1, 1, 1, 2, z] + 28*H[1, 1, 2, 0, z] + 
            4*H[1, 1, 2, 1, z] + 90*H[1, 2, 0, 0, z] + 22*H[1, 2, 1, 0, z] + 
            2*H[1, 2, 1, 1, z] + 144*H[2, 0, 0, 0, z] + 72*H[2, 1, 0, 0, z] + 
            16*H[2, 1, 1, 0, z] + 285*H[0, 0, 0, 0, 0, z] + 
            220*H[1, 0, 0, 0, 0, z] + 110*H[1, 1, 0, 0, 0, z] + 
            36*H[1, 1, 1, 0, 0, z] + 8*H[1, 1, 1, 1, 0, z] - 
            4*H[3, z]*zeta[2] - 4*H[1, 2, z]*zeta[2] - 24*H[2, 0, z]*
             zeta[2] - 38*H[1, 0, 0, z]*zeta[2] - 10*H[1, 1, 0, z]*zeta[2] - 
            8*H[2, z]*zeta[3] - 8*H[1, 0, z]*zeta[3] - 4*H[1, 1, z]*zeta[3] - 
            (61*H[1, z]*zeta[4])/2))/(1 - z) + (2*(-62 + 13*z + 13*z^3)*
           zeta[5])/((1 - z)*z) + plusD[0, 1 - z]*(-29152/(243*z) - 
           (44*Lp^4)/(9*z) + (19424*H[0, z])/(81*z) - (12928*H[0, 0, z])/
            (27*z) + (8576*H[0, 0, 0, z])/(9*z) - (5632*H[0, 0, 0, 0, z])/
            (3*z) - (808*zeta[2])/(27*z) + (536*H[0, z]*zeta[2])/(9*z) - 
           (352*H[0, 0, z]*zeta[2])/(3*z) - (256*H[0, 0, 0, z]*zeta[2])/z + 
           Lp^3*(-536/(27*z) + (352*H[0, z])/(9*z) + (16*zeta[2])/(3*z)) - 
           (268*zeta[3])/(27*z) + (176*H[0, z]*zeta[3])/(9*z) + 
           (448*H[0, 0, z]*zeta[3])/z + (92*zeta[2]*zeta[3])/(3*z) + 
           Lp^2*(-1616/(27*z) + (1072*H[0, z])/(9*z) - (704*H[0, 0, z])/
              (3*z) - (44*zeta[2])/(3*z) - (32*H[0, z]*zeta[2])/z + 
             (56*zeta[3])/z) - (77*zeta[4])/(6*z) - (248*H[0, z]*zeta[4])/z + 
           Lp*(-9712/(81*z) + (6464*H[0, z])/(27*z) - (4288*H[0, 0, z])/
              (9*z) + (2816*H[0, 0, 0, z])/(3*z) - (268*zeta[2])/(9*z) + 
             (176*H[0, z]*zeta[2])/(3*z) + (128*H[0, 0, z]*zeta[2])/z - 
             (88*zeta[3])/(9*z) - (224*H[0, z]*zeta[3])/z + 
             (124*zeta[4])/z) + (124*zeta[5])/z) + delta[1 - z]*
          (87472/(729*z) - (14576*LQ)/(243*z) - (29152*Lv)/(243*z) - 
           (58304*H[0, z])/(243*z) + (9712*LQ*H[0, z])/(81*z) + 
           (19424*Lv*H[0, z])/(81*z) + Lp^5*(-176/(45*z) - (32*H[0, z])/
              (15*z)) + (38848*H[0, 0, z])/(81*z) - (25856*H[0, 0, 0, z])/
            (27*z) + (17152*H[0, 0, 0, 0, z])/(9*z) - 
           (11264*H[0, 0, 0, 0, 0, z])/(3*z) + (49152*H[0, 0, 0, 0, 0, 0, z])/
            z - (2428*zeta[2])/(27*z) + (1616*H[0, z]*zeta[2])/(9*z) - 
           (1072*H[0, 0, z]*zeta[2])/(3*z) + (704*H[0, 0, 0, z]*zeta[2])/z - 
           (2560*H[0, 0, 0, 0, z]*zeta[2])/z + 
           Lv*((-12928*H[0, 0, z])/(27*z) - (808*zeta[2])/(27*z)) + 
           LQ*((-6464*H[0, 0, z])/(27*z) - (404*zeta[2])/(27*z)) + 
           Lp^4*(-134/(9*z) - (22*LQ)/(9*z) - (44*Lv)/(9*z) + 
             (88*H[0, z])/(3*z) + (128*H[0, 0, z])/(3*z) + (4*zeta[2])/z) - 
           (8888*zeta[3])/(81*z) + (5896*H[0, z]*zeta[3])/(27*z) - 
           (3872*H[0, 0, z]*zeta[3])/(9*z) + (640*H[0, 0, 0, z]*zeta[3])/z - 
           (110*zeta[2]*zeta[3])/(3*z) + (206*zeta[3]^2)/(3*z) + 
           Lv*((8576*H[0, 0, 0, z])/(9*z) + (536*H[0, z]*zeta[2])/(9*z) - 
             (268*zeta[3])/(27*z)) + LQ*((4288*H[0, 0, 0, z])/(9*z) + 
             (268*H[0, z]*zeta[2])/(9*z) - (134*zeta[3])/(27*z)) + 
           Lp^3*(-3232/(81*z) - (268*LQ)/(27*z) - (536*Lv)/(27*z) + 
             (2144*H[0, z])/(27*z) + (176*LQ*H[0, z])/(9*z) + 
             (352*Lv*H[0, z])/(9*z) - (1408*H[0, 0, z])/(9*z) - 
             (512*H[0, 0, 0, z])/z - (88*zeta[2])/(3*z) + (8*LQ*zeta[2])/
              (3*z) + (16*Lv*zeta[2])/(3*z) - (32*H[0, z]*zeta[2])/(3*z) + 
             (112*zeta[3])/(3*z)) - (6499*zeta[4])/(36*z) + 
           (1067*H[0, z]*zeta[4])/(3*z) - (176*H[0, 0, z]*zeta[4])/z + 
           Lv*((-5632*H[0, 0, 0, 0, z])/(3*z) - (352*H[0, 0, z]*zeta[2])/
              (3*z) + (176*H[0, z]*zeta[3])/(9*z) - (77*zeta[4])/(6*z)) + 
           LQ*((-2816*H[0, 0, 0, 0, z])/(3*z) - (176*H[0, 0, z]*zeta[2])/
              (3*z) + (88*H[0, z]*zeta[3])/(9*z) - (77*zeta[4])/(12*z)) + 
           Lp^2*(-4856/(81*z) - (808*LQ)/(27*z) - (1616*Lv)/(27*z) + 
             (3232*H[0, z])/(27*z) + (536*LQ*H[0, z])/(9*z) + 
             (1072*Lv*H[0, z])/(9*z) - (2144*H[0, 0, z])/(9*z) + 
             (1408*H[0, 0, 0, z])/(3*z) + (4096*H[0, 0, 0, 0, z])/z - 
             (670*zeta[2])/(9*z) + (440*H[0, z]*zeta[2])/(3*z) - 
             (64*H[0, 0, z]*zeta[2])/z + Lv*((-704*H[0, 0, z])/(3*z) - 
               (44*zeta[2])/(3*z)) + LQ*((-352*H[0, 0, z])/(3*z) - 
               (22*zeta[2])/(3*z)) - (572*zeta[3])/(9*z) - 
             (368*H[0, z]*zeta[3])/(3*z) + LQ*((-16*H[0, z]*zeta[2])/z + 
               (28*zeta[3])/z) + Lv*((-32*H[0, z]*zeta[2])/z + (56*zeta[3])/
                z) + (144*zeta[4])/z) - (1738*zeta[5])/(15*z) + 
           H[0, z]*((-328*zeta[2]*zeta[3])/(3*z) + (24*zeta[5])/(5*z)) + 
           LQ*((-128*H[0, 0, 0, z]*zeta[2])/z + (224*H[0, 0, z]*zeta[3])/z + 
             (46*zeta[2]*zeta[3])/(3*z) - (124*H[0, z]*zeta[4])/z + 
             (62*zeta[5])/z) + Lp*((-4856*LQ)/(81*z) - (9712*Lv)/(81*z) + 
             (3232*LQ*H[0, z])/(27*z) + (6464*Lv*H[0, z])/(27*z) - 
             (20480*H[0, 0, 0, 0, 0, z])/z - (3232*zeta[2])/(27*z) + 
             (2144*H[0, z]*zeta[2])/(9*z) - (1408*H[0, 0, z]*zeta[2])/(3*z) + 
             (768*H[0, 0, 0, z]*zeta[2])/z + Lv*((-4288*H[0, 0, z])/(9*z) - 
               (268*zeta[2])/(9*z)) + LQ*((-2144*H[0, 0, z])/(9*z) - 
               (134*zeta[2])/(9*z)) - (1072*zeta[3])/(9*z) + 
             (704*H[0, z]*zeta[3])/(3*z) + (256*H[0, 0, z]*zeta[3])/(3*z) + 
             (88*zeta[2]*zeta[3])/z + Lv*((2816*H[0, 0, 0, z])/(3*z) + 
               (176*H[0, z]*zeta[2])/(3*z) - (88*zeta[3])/(9*z)) + 
             LQ*((1408*H[0, 0, 0, z])/(3*z) + (88*H[0, z]*zeta[2])/(3*z) - 
               (44*zeta[3])/(9*z)) - (572*zeta[4])/(3*z) - 
             (244*H[0, z]*zeta[4])/z + LQ*((64*H[0, 0, z]*zeta[2])/z - 
               (112*H[0, z]*zeta[3])/z + (62*zeta[4])/z) + 
             Lv*((128*H[0, 0, z]*zeta[2])/z - (224*H[0, z]*zeta[3])/z + 
               (124*zeta[4])/z) + (120*zeta[5])/z) + 
           Lv*((-256*H[0, 0, 0, z]*zeta[2])/z + (448*H[0, 0, z]*zeta[3])/z + 
             (92*zeta[2]*zeta[3])/(3*z) - (248*H[0, z]*zeta[4])/z + 
             (124*zeta[5])/z) + (2009*zeta[6])/(8*z))))
 
Fbaregq0 = 0
 
Fbaregq1 = (-2*CF*(2 - 2*z + z^2))/(ep*z) + 
     CF*(2*z - (2*Lp*(2 - 2*z + z^2))/z + (4*(2 - 2*z + z^2)*H[0, z])/z) + 
     CF*ep*(-((Lp^2*(2 - 2*z + z^2))/z) - 4*z*H[0, z] + 
       Lp*(2*z + (4*(2 - 2*z + z^2)*H[0, z])/z) - 
       (8*(2 - 2*z + z^2)*H[0, 0, z])/z - ((2 - 2*z + z^2)*zeta[2])/z) + 
     CF*ep^2*(-(Lp^3*(2 - 2*z + z^2))/(3*z) + 
       Lp^2*(z + (2*(2 - 2*z + z^2)*H[0, z])/z) + 8*z*H[0, 0, z] + 
       (16*(2 - 2*z + z^2)*H[0, 0, 0, z])/z + z*zeta[2] + 
       (2*(2 - 2*z + z^2)*H[0, z]*zeta[2])/z + 
       Lp*(-4*z*H[0, z] - (8*(2 - 2*z + z^2)*H[0, 0, z])/z - 
         ((2 - 2*z + z^2)*zeta[2])/z) - (2*(2 - 2*z + z^2)*zeta[3])/(3*z)) + 
     CF*ep^3*(-(Lp^4*(2 - 2*z + z^2))/(12*z) + 
       Lp^3*(z/3 + (2*(2 - 2*z + z^2)*H[0, z])/(3*z)) - 16*z*H[0, 0, 0, z] - 
       (32*(2 - 2*z + z^2)*H[0, 0, 0, 0, z])/z - 2*z*H[0, z]*zeta[2] - 
       (4*(2 - 2*z + z^2)*H[0, 0, z]*zeta[2])/z + 
       Lp^2*(-2*z*H[0, z] - (4*(2 - 2*z + z^2)*H[0, 0, z])/z - 
         ((2 - 2*z + z^2)*zeta[2])/(2*z)) + (2*z*zeta[3])/3 + 
       (4*(2 - 2*z + z^2)*H[0, z]*zeta[3])/(3*z) + 
       Lp*(8*z*H[0, 0, z] + (16*(2 - 2*z + z^2)*H[0, 0, 0, z])/z + 
         z*zeta[2] + (2*(2 - 2*z + z^2)*H[0, z]*zeta[2])/z - 
         (2*(2 - 2*z + z^2)*zeta[3])/(3*z)) - (9*(2 - 2*z + z^2)*zeta[4])/
        (8*z)) + CF*ep^4*(-(Lp^5*(2 - 2*z + z^2))/(60*z) + 
       Lp^4*(z/12 + ((2 - 2*z + z^2)*H[0, z])/(6*z)) + 
       32*z*H[0, 0, 0, 0, z] + (64*(2 - 2*z + z^2)*H[0, 0, 0, 0, 0, z])/z + 
       4*z*H[0, 0, z]*zeta[2] + (8*(2 - 2*z + z^2)*H[0, 0, 0, z]*zeta[2])/z + 
       Lp^3*((-2*z*H[0, z])/3 - (4*(2 - 2*z + z^2)*H[0, 0, z])/(3*z) - 
         ((2 - 2*z + z^2)*zeta[2])/(6*z)) - (4*z*H[0, z]*zeta[3])/3 - 
       (8*(2 - 2*z + z^2)*H[0, 0, z]*zeta[3])/(3*z) - 
       ((2 - 2*z + z^2)*zeta[2]*zeta[3])/(3*z) + 
       Lp^2*(4*z*H[0, 0, z] + (8*(2 - 2*z + z^2)*H[0, 0, 0, z])/z + 
         (z*zeta[2])/2 + ((2 - 2*z + z^2)*H[0, z]*zeta[2])/z - 
         ((2 - 2*z + z^2)*zeta[3])/(3*z)) + (9*z*zeta[4])/8 + 
       (9*(2 - 2*z + z^2)*H[0, z]*zeta[4])/(4*z) + 
       Lp*(-16*z*H[0, 0, 0, z] - (32*(2 - 2*z + z^2)*H[0, 0, 0, 0, z])/z - 
         2*z*H[0, z]*zeta[2] - (4*(2 - 2*z + z^2)*H[0, 0, z]*zeta[2])/z + 
         (2*z*zeta[3])/3 + (4*(2 - 2*z + z^2)*H[0, z]*zeta[3])/(3*z) - 
         (9*(2 - 2*z + z^2)*zeta[4])/(8*z)) - (2*(2 - 2*z + z^2)*zeta[5])/
        (5*z))
 
Fbaregq2 = (-8*CF^2*(1 + (1 - z)^2))/(ep^3*z) + 
     (CF^2*((-8*Lp*(1 + (1 - z)^2))/z + (-12 + 16*z + z^2)/z + 
         (2*(16 - 14*z + 7*z^2)*H[0, z])/z + 
         (4*(1 + (1 - z)^2)*(LQ + 2*Lv - H[1, z]))/z) + 
       CA*CF*((-2*(1 - z)*(31 + 7*z + 4*z^2))/(3*z) - 
         (8*(1 + z + z^2)*H[0, z])/z - (4*(1 + (1 - z)^2)*H[1, z])/z))/ep^2 + 
     (CA*CF*((-2*(-107 + 117*z - 45*z^2 + 44*z^3))/(9*z) - 
         (2*(-106 + 48*z - 9*z^2 + 8*z^3)*H[0, z])/(3*z) + 4*z*H[1, z] + 
         Lp*((-4*(1 - z)*(31 + 7*z + 4*z^2))/(3*z) - 
           (16*(1 + z + z^2)*H[0, z])/z - (8*(1 + (1 - z)^2)*H[1, z])/z) - 
         (4*(1 + (1 + z)^2)*H[-1, 0, z])/z + (4*(12 + 10*z + 11*z^2)*
           H[0, 0, z])/z + (4*(1 + (1 - z)^2)*(3*H[2, z] + 3*H[1, 0, z] + 
            H[1, 1, z]))/z - (8*(4 - 3*z + 2*z^2)*zeta[2])/z) + 
       CF^2*(-4*LQ*z - 8*Lv*z + (-24 + 21*z + z^2)/z - 
         ((-24 + 40*z + z^2)*H[0, z])/z + Lp*((-2*(12 - 16*z + 3*z^2))/z + 
           (4*(8 - 6*z + 3*z^2)*H[0, z])/z + (4*(1 + (1 - z)^2)*
             (2*LQ + 4*Lv - 2*H[1, z]))/z) + 4*z*H[1, z] - 
         (2*(32 - 22*z + 11*z^2)*H[0, 0, z])/z + 
         (4*(1 + (1 - z)^2)*(-2*LQ*H[0, z] - 4*Lv*H[0, z] + 2*H[2, z] + 
            2*H[1, 0, z] - H[1, 1, z] + 4*zeta[2]))/z))/ep + 
     CA*CF*((2*(-952 + 1062*z - 369*z^2 + 232*z^3))/(27*z) + 
       (2*(-482 + 231*z - 141*z^2 + 88*z^3)*H[0, z])/(9*z) + 2*H[1, z] + 
       Lp^2*((-4*(1 - z)*(31 + 7*z + 4*z^2))/(3*z) - 
         (16*(1 + z + z^2)*H[0, z])/z - (8*(1 + (1 - z)^2)*H[1, z])/z) - 
       12*z*H[2, z] + 4*z*H[-1, 0, z] + (2*(-388 + 144*z - 81*z^2 + 24*z^3)*
         H[0, 0, z])/(3*z) + (4*(-22 + 24*z - 15*z^2 + 4*z^3)*H[1, 0, z])/
        (3*z) - 4*z*H[1, 1, z] - (8*(10 - 8*z + 5*z^2)*H[2, 0, z])/z - 
       (4*(56 + 38*z + 47*z^2)*H[0, 0, 0, z])/z + 
       (2*(-25 + 24*z + 5*z^2 + 4*z^3)*zeta[2])/z + 
       (8*(11 - 13*z + 5*z^2)*H[0, z]*zeta[2])/z + 
       Lp*((-4*(-107 + 117*z - 45*z^2 + 44*z^3))/(9*z) - 
         (4*(-106 + 48*z - 9*z^2 + 8*z^3)*H[0, z])/(3*z) + 8*z*H[1, z] - 
         (8*(1 + (1 + z)^2)*H[-1, 0, z])/z + (8*(12 + 10*z + 11*z^2)*
           H[0, 0, z])/z + (4*(1 + (1 - z)^2)*(6*H[2, z] + 6*H[1, 0, z] + 
            2*H[1, 1, z]))/z - (16*(4 - 3*z + 2*z^2)*zeta[2])/z) + 
       (4*(1 + (1 + z)^2)*(2*H[-2, 0, z] + 2*H[-1, -1, 0, z] + 
          3*H[-1, 0, 0, z] + H[-1, z]*zeta[2]))/z + 
       (4*(1 + (1 - z)^2)*(-10*H[3, z] - 4*H[1, 2, z] - 3*H[2, 1, z] - 
          11*H[1, 0, 0, z] - 4*H[1, 1, 0, z] - H[1, 1, 1, z] + 
          2*H[1, z]*zeta[2]))/z - (12*(2 + z^2)*zeta[3])/z) + 
     CF^2*((16*Lp^3*(1 + (1 - z)^2))/(3*z) - ((-6 + z)*(-8 + 7*z))/z + 
       8*LQ*z*H[0, z] + 16*Lv*z*H[0, z] - ((-48 + 47*z + 9*z^2)*H[0, z])/z + 
       Lp^2*((-2*(12 - 16*z + 7*z^2))/z - 4*(-2 + z)*H[0, z] + 
         (4*(1 + (1 - z)^2)*(2*LQ + 4*Lv - 2*H[1, z]))/z) - 2*H[1, z] - 
       8*z*H[2, z] - ((48 - 104*z + z^2)*H[0, 0, z])/z - 8*z*H[1, 0, z] + 
       4*z*H[1, 1, z] + (2*(64 - 26*z + 13*z^2)*H[0, 0, 0, z])/z - 
       ((12 - 16*z + 23*z^2)*zeta[2])/z - (2*(32 - 34*z + 17*z^2)*H[0, z]*
         zeta[2])/z + Lp*(-8*LQ*z - 16*Lv*z + (2*(-24 + 21*z + z^2))/z + 
         (2*(24 - 40*z + 7*z^2)*H[0, z])/z + 8*z*H[1, z] - 
         (4*(16 - 6*z + 3*z^2)*H[0, 0, z])/z + 
         (4*(1 + (1 - z)^2)*(-4*LQ*H[0, z] - 8*Lv*H[0, z] + 4*H[2, z] + 
            4*H[1, 0, z] - 2*H[1, 1, z] + 10*zeta[2]))/z) + 
       (4*(1 + (1 - z)^2)*(-4*H[3, z] + 3*H[1, 2, z] - 4*H[2, 0, z] + 
          2*H[2, 1, z] - 4*H[1, 0, 0, z] + 3*H[1, 1, 0, z] + H[1, 1, 1, z] - 
          4*H[1, z]*zeta[2] + LQ*(4*H[0, 0, z] + zeta[2]) + 
          Lv*(8*H[0, 0, z] + 2*zeta[2]) + (26*zeta[3])/3))/z) + 
     ep*(CA*CF*((-2*(-4496 + 6525*z - 3195*z^2 + 1328*z^3))/(81*z) - 
         (8*(-898 + 660*z - 255*z^2 + 116*z^3)*H[0, z])/(27*z) - 
         2*(-2 + z)*H[1, z] + Lp^3*((-8*(1 - z)*(31 + 7*z + 4*z^2))/(9*z) - 
           (32*(1 + z + z^2)*H[0, z])/(3*z) - (16*(1 + (1 - z)^2)*H[1, z])/
            (3*z)) - 6*H[2, z] + 40*z*H[3, z] - 8*z*H[-2, 0, z] - 
         (2*(-2036 + 789*z - 591*z^2 + 264*z^3)*H[0, 0, z])/(9*z) - 
         (2*(-268 + 363*z - 156*z^2 + 88*z^3)*H[1, 0, z])/(9*z) - 
         2*H[1, 1, z] + 16*z*H[1, 2, z] - (8*(-44 + 48*z - 27*z^2 + 8*z^3)*
           H[2, 0, z])/(3*z) + 12*z*H[2, 1, z] + 
         (48*(6 - 4*z + 3*z^2)*H[3, 0, z])/z - 8*z*H[-1, -1, 0, z] - 
         12*z*H[-1, 0, 0, z] - (2*(-1480 + 624*z - 423*z^2 + 104*z^3)*
           H[0, 0, 0, z])/(3*z) - (4*(-154 + 168*z - 75*z^2 + 28*z^3)*
           H[1, 0, 0, z])/(3*z) - (16*(-11 + 12*z - 6*z^2 + 2*z^3)*
           H[1, 1, 0, z])/(3*z) + 4*z*H[1, 1, 1, z] + 
         (56*(6 - 4*z + 3*z^2)*H[2, 0, 0, z])/z + 
         (4*(30 - 22*z + 15*z^2)*H[2, 1, 0, z])/z + 
         (20*(48 + 26*z + 37*z^2)*H[0, 0, 0, 0, z])/z - 
         (2*(-125 + 142*z - 67*z^2 + 44*z^3)*zeta[2])/(3*z) - 
         4*z*H[-1, z]*zeta[2] - (2*(-282 + 240*z + 15*z^2 + 40*z^3)*H[0, z]*
           zeta[2])/(3*z) - (8*(-22 + 24*z - 3*z^2 + 4*z^3)*H[1, z]*zeta[2])/
          (3*z) - (16*(2 - 4*z + z^2)*H[2, z]*zeta[2])/z - 
         (4*(68 - 106*z + 29*z^2)*H[0, 0, z]*zeta[2])/z + 
         Lp^2*((-4*(-107 + 117*z - 45*z^2 + 44*z^3))/(9*z) - 
           (4*(-106 + 48*z - 9*z^2 + 8*z^3)*H[0, z])/(3*z) + 8*z*H[1, z] - 
           (8*(1 + (1 + z)^2)*H[-1, 0, z])/z + (8*(12 + 10*z + 11*z^2)*
             H[0, 0, z])/z + (4*(1 + (1 - z)^2)*(6*H[2, z] + 6*H[1, 0, z] + 
              2*H[1, 1, z]))/z - (16*(4 - 3*z + 2*z^2)*zeta[2])/z) + 
         (4*(-97 + 96*z + 12*z^2 + 16*z^3)*zeta[3])/(9*z) + 
         (16*(5 - z + 2*z^2)*H[0, z]*zeta[3])/(3*z) + 
         Lp*((4*(-952 + 1062*z - 369*z^2 + 232*z^3))/(27*z) + 
           (4*(-482 + 231*z - 141*z^2 + 88*z^3)*H[0, z])/(9*z) + 4*H[1, z] - 
           24*z*H[2, z] + 8*z*H[-1, 0, z] + (4*(-388 + 144*z - 81*z^2 + 
              24*z^3)*H[0, 0, z])/(3*z) + (8*(-22 + 24*z - 15*z^2 + 4*z^3)*
             H[1, 0, z])/(3*z) - 8*z*H[1, 1, z] - (16*(10 - 8*z + 5*z^2)*
             H[2, 0, z])/z - (8*(56 + 38*z + 47*z^2)*H[0, 0, 0, z])/z + 
           (4*(-25 + 24*z + 5*z^2 + 4*z^3)*zeta[2])/z + 
           (16*(11 - 13*z + 5*z^2)*H[0, z]*zeta[2])/z + 
           (4*(1 + (1 + z)^2)*(4*H[-2, 0, z] + 4*H[-1, -1, 0, z] + 
              6*H[-1, 0, 0, z] + 2*H[-1, z]*zeta[2]))/z + 
           (4*(1 + (1 - z)^2)*(-20*H[3, z] - 8*H[1, 2, z] - 6*H[2, 1, z] - 
              22*H[1, 0, 0, z] - 8*H[1, 1, 0, z] - 2*H[1, 1, 1, z] + 
              4*H[1, z]*zeta[2]))/z - (24*(2 + z^2)*zeta[3])/z) + 
         (4*(1 + (1 + z)^2)*(-4*H[-3, 0, z] - 4*H[-2, -1, 0, z] - 
            6*H[-2, 0, 0, z] - 4*H[-1, -2, 0, z] + 2*H[-1, 2, 0, z] - 
            4*H[-1, -1, -1, 0, z] - 6*H[-1, -1, 0, 0, z] - 
            3*H[-1, 0, 0, 0, z] - 2*H[-2, z]*zeta[2] - 2*H[-1, -1, z]*
             zeta[2] - H[-1, 0, z]*zeta[2] + 3*H[-1, z]*zeta[3]))/z + 
         (4*(1 + (1 - z)^2)*(36*H[4, z] + 16*H[1, 3, z] + 13*H[2, 2, z] + 
            10*H[3, 1, z] + 5*H[1, 1, 2, z] + 16*H[1, 2, 0, z] + 
            4*H[1, 2, 1, z] + 3*H[2, 1, 1, z] + 45*H[1, 0, 0, 0, z] + 
            18*H[1, 1, 0, 0, z] + 5*H[1, 1, 1, 0, z] + H[1, 1, 1, 1, z] - 
            9*H[1, 0, z]*zeta[2] - 2*H[1, 1, z]*zeta[2] - (5*H[1, z]*zeta[3])/
             3))/z - (6*(38 - 30*z + 19*z^2)*zeta[4])/z) + 
       CF^2*((16*Lp^4*(1 + (1 - z)^2))/(3*z) - (96 - 99*z + 13*z^2)/z + 
         ((96 - 118*z + 9*z^2)*H[0, z])/z + 
         Lp^3*((-4*(12 - 16*z + 11*z^2))/(3*z) - (8*(8 - 10*z + 5*z^2)*
             H[0, z])/(3*z) + (4*(1 + (1 - z)^2)*((4*LQ)/3 + (8*Lv)/3 - 
              (4*H[1, z])/3))/z) + 2*(-2 + z)*H[1, z] + 6*H[2, z] + 
         16*z*H[3, z] + ((-96 + 109*z + 39*z^2)*H[0, 0, z])/z + 
         6*H[1, 0, z] + 2*H[1, 1, z] - 12*z*H[1, 2, z] + 16*z*H[2, 0, z] - 
         8*z*H[2, 1, z] + ((96 - 280*z + 11*z^2)*H[0, 0, 0, z])/z + 
         16*z*H[1, 0, 0, z] - 12*z*H[1, 1, 0, z] - 4*z*H[1, 1, 1, z] + 
         (2*(-128 - 2*z + z^2)*H[0, 0, 0, 0, z])/z + 
         ((-24 + 15*z + z^2)*zeta[2])/z + ((24 - 40*z + 47*z^2)*H[0, z]*
           zeta[2])/z + 16*z*H[1, z]*zeta[2] + (2*(64 - 74*z + 37*z^2)*
           H[0, 0, z]*zeta[2])/z + Lv*(-32*z*H[0, 0, z] - 8*z*zeta[2]) + 
         LQ*(-16*z*H[0, 0, z] - 4*z*zeta[2]) + Lp^2*(-8*LQ*z - 16*Lv*z + 
           (2*(-24 + 21*z + z^2))/z + (2*(24 - 40*z + 15*z^2)*H[0, z])/z + 
           8*z*H[1, z] + 20*(-2 + z)*H[0, 0, z] + 
           (4*(1 + (1 - z)^2)*(-4*LQ*H[0, z] - 8*Lv*H[0, z] + 4*H[2, z] + 
              4*H[1, 0, z] - 2*H[1, 1, z] + 12*zeta[2]))/z) - 
         (2*(12 - 16*z + 59*z^2)*zeta[3])/(3*z) - 
         (4*(104 - 106*z + 53*z^2)*H[0, z]*zeta[3])/(3*z) + 
         Lp*((-2*(-6 + z)*(-8 + 7*z))/z + 16*LQ*z*H[0, z] + 32*Lv*z*H[0, z] - 
           (2*(-48 + 47*z + 9*z^2)*H[0, z])/z - 4*H[1, z] - 16*z*H[2, z] - 
           (2*(48 - 104*z + 17*z^2)*H[0, 0, z])/z - 16*z*H[1, 0, z] + 
           8*z*H[1, 1, z] - (4*(-32 - 6*z + 3*z^2)*H[0, 0, 0, z])/z - 
           (2*(12 - 16*z + 27*z^2)*zeta[2])/z - (4*(40 - 42*z + 21*z^2)*
             H[0, z]*zeta[2])/z + (4*(1 + (1 - z)^2)*(-8*H[3, z] + 
              6*H[1, 2, z] - 8*H[2, 0, z] + 4*H[2, 1, z] - 8*H[1, 0, 0, z] + 
              6*H[1, 1, 0, z] + 2*H[1, 1, 1, z] - 8*H[1, z]*zeta[2] + 
              LQ*(8*H[0, 0, z] + 2*zeta[2]) + Lv*(16*H[0, 0, z] + 
                4*zeta[2]) + (56*zeta[3])/3))/z) + 
         (4*(1 + (1 - z)^2)*(8*H[4, z] - 9*H[1, 3, z] - 6*H[2, 2, z] + 
            8*H[3, 0, z] - 4*H[3, 1, z] - 3*H[1, 1, 2, z] - 9*H[1, 2, 0, z] - 
            3*H[1, 2, 1, z] + 8*H[2, 0, 0, z] - 6*H[2, 1, 0, z] - 
            2*H[2, 1, 1, z] + 8*H[1, 0, 0, 0, z] - 9*H[1, 1, 0, 0, z] - 
            3*H[1, 1, 1, 0, z] - H[1, 1, 1, 1, z] + 8*H[2, z]*zeta[2] + 
            11*H[1, 0, z]*zeta[2] + 2*H[1, 1, z]*zeta[2] + 
            LQ*(-8*H[0, 0, 0, z] - 2*H[0, z]*zeta[2] + (2*zeta[3])/3) - 
            (2*H[1, z]*zeta[3])/3 + Lv*(-16*H[0, 0, 0, z] - 4*H[0, z]*zeta[
                2] + (4*zeta[3])/3) + (59*zeta[4])/2))/z)) + 
     ep^2*(CA*CF*((4*(-17456 + 21753*z - 9351*z^2 + 4568*z^3))/(243*z) + 
         (2*(-19280 + 15891*z - 9627*z^2 + 2656*z^3)*H[0, z])/(81*z) - 
         4*(-2 + z)*H[1, z] + Lp^4*((-4*(1 - z)*(31 + 7*z + 4*z^2))/(9*z) - 
           (16*(1 + z + z^2)*H[0, z])/(3*z) - (8*(1 + (1 - z)^2)*H[1, z])/
            (3*z)) + 6*(-2 + z)*H[2, z] + 18*H[3, z] - 144*z*H[4, z] + 
         16*z*H[-3, 0, z] + (4*(-6968 + 4542*z - 2031*z^2 + 768*z^3)*
           H[0, 0, z])/(27*z) + (2*(-1688 + 2094*z - 1095*z^2 + 608*z^3)*
           H[1, 0, z])/(27*z) + 2*(-2 + z)*H[1, 1, z] + 6*H[1, 2, z] - 
         64*z*H[1, 3, z] + (2*(-1072 + 1425*z - 624*z^2 + 352*z^3)*
           H[2, 0, z])/(9*z) + 6*H[2, 1, z] - 52*z*H[2, 2, z] + 
         (16*(-88 + 96*z - 51*z^2 + 16*z^3)*H[3, 0, z])/(3*z) - 
         40*z*H[3, 1, z] - (32*(34 - 20*z + 17*z^2)*H[4, 0, z])/z + 
         16*z*H[-2, -1, 0, z] + 24*z*H[-2, 0, 0, z] + 16*z*H[-1, -2, 0, z] - 
         8*z*H[-1, 2, 0, z] + (2*(-8360 + 3903*z - 2733*z^2 + 1144*z^3)*
           H[0, 0, 0, z])/(9*z) + (2*(-1876 + 2433*z - 1092*z^2 + 616*z^3)*
           H[1, 0, 0, z])/(9*z) + (2*(-536 + 699*z - 312*z^2 + 176*z^3)*
           H[1, 1, 0, z])/(9*z) + 2*H[1, 1, 1, z] - 20*z*H[1, 1, 2, z] + 
         (64*(-11 + 12*z - 6*z^2 + 2*z^3)*H[1, 2, 0, z])/(3*z) - 
         16*z*H[1, 2, 1, z] + (56*(-44 + 48*z - 21*z^2 + 8*z^3)*
           H[2, 0, 0, z])/(3*z) + (4*(-176 + 192*z - 93*z^2 + 32*z^3)*
           H[2, 1, 0, z])/(3*z) - 12*z*H[2, 1, 1, z] - 
         (4*(126 - 94*z + 63*z^2)*H[2, 2, 0, z])/z - 
         (16*(82 - 40*z + 41*z^2)*H[3, 0, 0, z])/z - 
         (8*(58 - 34*z + 29*z^2)*H[3, 1, 0, z])/z + 
         16*z*H[-1, -1, -1, 0, z] + 24*z*H[-1, -1, 0, 0, z] + 
         12*z*H[-1, 0, 0, 0, z] + (2*(-5776 + 3024*z - 1917*z^2 + 504*z^3)*
           H[0, 0, 0, 0, z])/(3*z) + (4*(-814 + 888*z - 357*z^2 + 148*z^3)*
           H[1, 0, 0, 0, z])/(3*z) + (8*(-154 + 168*z - 69*z^2 + 28*z^3)*
           H[1, 1, 0, 0, z])/(3*z) + (4*(-88 + 96*z - 39*z^2 + 16*z^3)*
           H[1, 1, 1, 0, z])/(3*z) - 4*z*H[1, 1, 1, 1, z] - 
         (8*(190 - 116*z + 95*z^2)*H[2, 0, 0, 0, z])/z - 
         (28*(22 - 14*z + 11*z^2)*H[2, 1, 0, 0, z])/z - 
         (4*(42 - 26*z + 21*z^2)*H[2, 1, 1, 0, z])/z - 
         (4*(992 + 422*z + 707*z^2)*H[0, 0, 0, 0, 0, z])/z + 
         (4*(-440 + 580*z - 271*z^2 + 140*z^3)*zeta[2])/(9*z) + 
         8*z*H[-2, z]*zeta[2] + (2*(-1554 + 1494*z - 765*z^2 + 440*z^3)*
           H[0, z]*zeta[2])/(9*z) + (4*(-268 + 327*z - 156*z^2 + 88*z^3)*
           H[1, z]*zeta[2])/(9*z) + (16*(-44 + 48*z - 9*z^2 + 8*z^3)*H[2, z]*
           zeta[2])/(3*z) + (32*(2 - 8*z + z^2)*H[3, z]*zeta[2])/z + 
         8*z*H[-1, -1, z]*zeta[2] + 4*z*H[-1, 0, z]*zeta[2] + 
         (2*(-1092 + 912*z - 33*z^2 + 152*z^3)*H[0, 0, z]*zeta[2])/(3*z) + 
         (12*(-22 + 24*z - 3*z^2 + 4*z^3)*H[1, 0, z]*zeta[2])/z + 
         (8*(-44 + 48*z - 9*z^2 + 8*z^3)*H[1, 1, z]*zeta[2])/(3*z) + 
         (12*(14 - 26*z + 7*z^2)*H[2, 0, z]*zeta[2])/z + 
         (8*(2 - 10*z + z^2)*H[2, 1, z]*zeta[2])/z + 
         (4*(232 - 422*z + 97*z^2)*H[0, 0, 0, z]*zeta[2])/z + 
         Lp^3*((-8*(-107 + 117*z - 45*z^2 + 44*z^3))/(27*z) - 
           (8*(-106 + 48*z - 9*z^2 + 8*z^3)*H[0, z])/(9*z) + 
           (16*z*H[1, z])/3 - (16*(1 + (1 + z)^2)*H[-1, 0, z])/(3*z) + 
           (16*(12 + 10*z + 11*z^2)*H[0, 0, z])/(3*z) + 
           (4*(1 + (1 - z)^2)*(4*H[2, z] + 4*H[1, 0, z] + (4*H[1, 1, z])/3))/
            z - (32*(4 - 3*z + 2*z^2)*zeta[2])/(3*z)) - 
         (4*(-509 + 621*z - 279*z^2 + 176*z^3)*zeta[3])/(27*z) - 
         12*z*H[-1, z]*zeta[3] - (4*(-370 + 336*z - 45*z^2 + 56*z^3)*H[0, z]*
           zeta[3])/(9*z) - (4*(-44 + 48*z - 17*z^2 + 8*z^3)*H[1, z]*zeta[3])/
          (3*z) + (32*(2 - z + z^2)*H[2, z]*zeta[3])/z + 
         (8*(12 + 10*z + 11*z^2)*H[0, 0, z]*zeta[3])/(3*z) - 
         (4*(22 - 12*z + 11*z^2)*zeta[2]*zeta[3])/(3*z) + 
         Lp^2*((4*(-952 + 1062*z - 369*z^2 + 232*z^3))/(27*z) + 
           (4*(-482 + 231*z - 141*z^2 + 88*z^3)*H[0, z])/(9*z) + 4*H[1, z] - 
           24*z*H[2, z] + 8*z*H[-1, 0, z] + (4*(-388 + 144*z - 81*z^2 + 
              24*z^3)*H[0, 0, z])/(3*z) + (8*(-22 + 24*z - 15*z^2 + 4*z^3)*
             H[1, 0, z])/(3*z) - 8*z*H[1, 1, z] - (16*(10 - 8*z + 5*z^2)*
             H[2, 0, z])/z - (8*(56 + 38*z + 47*z^2)*H[0, 0, 0, z])/z + 
           (4*(-25 + 24*z + 5*z^2 + 4*z^3)*zeta[2])/z + 
           (16*(11 - 13*z + 5*z^2)*H[0, z]*zeta[2])/z + 
           (4*(1 + (1 + z)^2)*(4*H[-2, 0, z] + 4*H[-1, -1, 0, z] + 
              6*H[-1, 0, 0, z] + 2*H[-1, z]*zeta[2]))/z + 
           (4*(1 + (1 - z)^2)*(-20*H[3, z] - 8*H[1, 2, z] - 6*H[2, 1, z] - 
              22*H[1, 0, 0, z] - 8*H[1, 1, 0, z] - 2*H[1, 1, 1, z] + 
              4*H[1, z]*zeta[2]))/z - (24*(2 + z^2)*zeta[3])/z) + 
         (3*(-161 + 168*z + 41*z^2 + 28*z^3)*zeta[4])/(2*z) + 
         (2*(345 - 367*z + 169*z^2)*H[0, z]*zeta[4])/z + 
         Lp*((-4*(-4496 + 6525*z - 3195*z^2 + 1328*z^3))/(81*z) - 
           (16*(-898 + 660*z - 255*z^2 + 116*z^3)*H[0, z])/(27*z) - 
           4*(-2 + z)*H[1, z] - 12*H[2, z] + 80*z*H[3, z] - 
           16*z*H[-2, 0, z] - (4*(-2036 + 789*z - 591*z^2 + 264*z^3)*
             H[0, 0, z])/(9*z) - (4*(-268 + 363*z - 156*z^2 + 88*z^3)*
             H[1, 0, z])/(9*z) - 4*H[1, 1, z] + 32*z*H[1, 2, z] - 
           (16*(-44 + 48*z - 27*z^2 + 8*z^3)*H[2, 0, z])/(3*z) + 
           24*z*H[2, 1, z] + (96*(6 - 4*z + 3*z^2)*H[3, 0, z])/z - 
           16*z*H[-1, -1, 0, z] - 24*z*H[-1, 0, 0, z] - 
           (4*(-1480 + 624*z - 423*z^2 + 104*z^3)*H[0, 0, 0, z])/(3*z) - 
           (8*(-154 + 168*z - 75*z^2 + 28*z^3)*H[1, 0, 0, z])/(3*z) - 
           (32*(-11 + 12*z - 6*z^2 + 2*z^3)*H[1, 1, 0, z])/(3*z) + 
           8*z*H[1, 1, 1, z] + (112*(6 - 4*z + 3*z^2)*H[2, 0, 0, z])/z + 
           (8*(30 - 22*z + 15*z^2)*H[2, 1, 0, z])/z + 
           (40*(48 + 26*z + 37*z^2)*H[0, 0, 0, 0, z])/z - 
           (4*(-125 + 142*z - 67*z^2 + 44*z^3)*zeta[2])/(3*z) - 
           8*z*H[-1, z]*zeta[2] - (4*(-282 + 240*z + 15*z^2 + 40*z^3)*H[0, z]*
             zeta[2])/(3*z) - (16*(-22 + 24*z - 3*z^2 + 4*z^3)*H[1, z]*
             zeta[2])/(3*z) - (32*(2 - 4*z + z^2)*H[2, z]*zeta[2])/z - 
           (8*(68 - 106*z + 29*z^2)*H[0, 0, z]*zeta[2])/z + 
           (8*(-97 + 96*z + 12*z^2 + 16*z^3)*zeta[3])/(9*z) + 
           (32*(5 - z + 2*z^2)*H[0, z]*zeta[3])/(3*z) + 
           (4*(1 + (1 + z)^2)*(-8*H[-3, 0, z] - 8*H[-2, -1, 0, z] - 
              12*H[-2, 0, 0, z] - 8*H[-1, -2, 0, z] + 4*H[-1, 2, 0, z] - 
              8*H[-1, -1, -1, 0, z] - 12*H[-1, -1, 0, 0, z] - 
              6*H[-1, 0, 0, 0, z] - 4*H[-2, z]*zeta[2] - 4*H[-1, -1, z]*zeta[
                2] - 2*H[-1, 0, z]*zeta[2] + 6*H[-1, z]*zeta[3]))/z + 
           (4*(1 + (1 - z)^2)*(72*H[4, z] + 32*H[1, 3, z] + 26*H[2, 2, z] + 
              20*H[3, 1, z] + 10*H[1, 1, 2, z] + 32*H[1, 2, 0, z] + 
              8*H[1, 2, 1, z] + 6*H[2, 1, 1, z] + 90*H[1, 0, 0, 0, z] + 
              36*H[1, 1, 0, 0, z] + 10*H[1, 1, 1, 0, z] + 2*H[1, 1, 1, 1, 
                z] - 18*H[1, 0, z]*zeta[2] - 4*H[1, 1, z]*zeta[2] - 
              (10*H[1, z]*zeta[3])/3))/z - (12*(38 - 30*z + 19*z^2)*zeta[4])/
            z) + (4*(1 + (1 + z)^2)*(8*H[-4, 0, z] + 8*H[-3, -1, 0, z] + 
            12*H[-3, 0, 0, z] + 8*H[-2, -2, 0, z] - 4*H[-2, 2, 0, z] + 
            8*H[-1, -3, 0, z] - 12*H[-1, 3, 0, z] + 8*H[-2, -1, -1, 0, z] + 
            12*H[-2, -1, 0, 0, z] + 6*H[-2, 0, 0, 0, z] + 
            8*H[-1, -2, -1, 0, z] + 12*H[-1, -2, 0, 0, z] + 
            8*H[-1, -1, -2, 0, z] - 4*H[-1, -1, 2, 0, z] - 
            14*H[-1, 2, 0, 0, z] - 4*H[-1, 2, 1, 0, z] + 
            8*H[-1, -1, -1, -1, 0, z] + 12*H[-1, -1, -1, 0, 0, z] + 
            6*H[-1, -1, 0, 0, 0, z] - 23*H[-1, 0, 0, 0, 0, z] + 
            4*H[-3, z]*zeta[2] + 4*H[-2, -1, z]*zeta[2] + 2*H[-2, 0, z]*
             zeta[2] + 4*H[-1, -2, z]*zeta[2] - 4*H[-1, 2, z]*zeta[2] + 
            4*H[-1, -1, -1, z]*zeta[2] + 2*H[-1, -1, 0, z]*zeta[2] - 
            5*H[-1, 0, 0, z]*zeta[2] - 6*H[-2, z]*zeta[3] - 
            6*H[-1, -1, z]*zeta[3] - (14*H[-1, 0, z]*zeta[3])/3 + 
            6*H[-1, z]*zeta[4]))/z + (4*(1 + (1 - z)^2)*(-136*H[5, z] - 
            64*H[1, 4, z] - 55*H[2, 3, z] - 46*H[3, 2, z] - 36*H[4, 1, z] - 
            23*H[1, 1, 3, z] - 20*H[1, 2, 2, z] - 64*H[1, 3, 0, z] - 
            16*H[1, 3, 1, z] - 17*H[2, 1, 2, z] - 13*H[2, 2, 1, z] - 
            10*H[3, 1, 1, z] - 7*H[1, 1, 1, 2, z] - 23*H[1, 1, 2, 0, z] - 
            5*H[1, 1, 2, 1, z] - 72*H[1, 2, 0, 0, z] - 20*H[1, 2, 1, 0, z] - 
            4*H[1, 2, 1, 1, z] - 3*H[2, 1, 1, 1, z] - 
            191*H[1, 0, 0, 0, 0, z] - 82*H[1, 1, 0, 0, 0, z] - 
            27*H[1, 1, 1, 0, 0, z] - 7*H[1, 1, 1, 1, 0, z] - 
            H[1, 1, 1, 1, 1, z] + 8*H[1, 2, z]*zeta[2] + 37*H[1, 0, 0, z]*
             zeta[2] + 11*H[1, 1, 0, z]*zeta[2] + 2*H[1, 1, 1, z]*zeta[2] + 
            6*H[1, 0, z]*zeta[3] + (8*H[1, 1, z]*zeta[3])/3 + 
            (69*H[1, z]*zeta[4])/4))/z - (52*(2 + z^2)*zeta[5])/z) + 
       CF^2*((16*Lp^5*(1 + (1 - z)^2))/(5*z) - (2*(96 - 99*z + 13*z^2))/z + 
         ((192 - 233*z + 15*z^2)*H[0, z])/z + 
         Lp^4*((-2*(12 - 16*z + 15*z^2))/(3*z) - (4*(16 - 18*z + 9*z^2)*
             H[0, z])/(3*z) + (4*(1 + (1 - z)^2)*((2*LQ)/3 + (4*Lv)/3 - 
              (2*H[1, z])/3))/z) + 4*(-2 + z)*H[1, z] - 6*(-2 + z)*H[2, z] - 
         18*H[3, z] - 32*z*H[4, z] - ((-96 + z)*(-2 + 3*z)*H[0, 0, z])/z - 
         6*(-2 + z)*H[1, 0, z] - 2*(-2 + z)*H[1, 1, z] - 6*H[1, 2, z] + 
         36*z*H[1, 3, z] - 18*H[2, 0, z] - 6*H[2, 1, z] + 24*z*H[2, 2, z] - 
         32*z*H[3, 0, z] + 16*z*H[3, 1, z] - ((-192 + 263*z + 141*z^2)*
           H[0, 0, 0, z])/z - 18*H[1, 0, 0, z] - 6*H[1, 1, 0, z] - 
         2*H[1, 1, 1, z] + 12*z*H[1, 1, 2, z] + 36*z*H[1, 2, 0, z] + 
         12*z*H[1, 2, 1, z] - 32*z*H[2, 0, 0, z] + 24*z*H[2, 1, 0, z] + 
         8*z*H[2, 1, 1, z] - ((192 - 776*z + 49*z^2)*H[0, 0, 0, 0, z])/z - 
         32*z*H[1, 0, 0, 0, z] + 36*z*H[1, 1, 0, 0, z] + 
         12*z*H[1, 1, 1, 0, z] + 4*z*H[1, 1, 1, 1, z] - 
         (2*(-256 - 166*z + 83*z^2)*H[0, 0, 0, 0, 0, z])/z - 
         ((48 - 38*z + z^2)*zeta[2])/z - ((-48 + 29*z + 9*z^2)*H[0, z]*
           zeta[2])/z + 4*H[1, z]*zeta[2] - 32*z*H[2, z]*zeta[2] - 
         ((48 - 104*z + 97*z^2)*H[0, 0, z]*zeta[2])/z - 
         44*z*H[1, 0, z]*zeta[2] - 8*z*H[1, 1, z]*zeta[2] - 
         (2*(128 - 166*z + 83*z^2)*H[0, 0, 0, z]*zeta[2])/z + 
         Lp^3*((-16*LQ*z)/3 - (32*Lv*z)/3 + (4*(-24 + 21*z + z^2))/(3*z) + 
           (4*(24 - 40*z + 23*z^2)*H[0, z])/(3*z) + (16*z*H[1, z])/3 + 
           (8*(16 - 26*z + 13*z^2)*H[0, 0, z])/(3*z) + 
           (4*(1 + (1 - z)^2)*((-8*LQ*H[0, z])/3 - (16*Lv*H[0, z])/3 + 
              (8*H[2, z])/3 + (8*H[1, 0, z])/3 - (4*H[1, 1, z])/3 + 
              (28*zeta[2])/3))/z) + (2*(-24 + 21*z + z^2)*zeta[3])/(3*z) + 
         (2*(24 - 40*z + 119*z^2)*H[0, z]*zeta[3])/(3*z) + 
         (8*z*H[1, z]*zeta[3])/3 + (4*(208 - 218*z + 109*z^2)*H[0, 0, z]*
           zeta[3])/(3*z) + Lv*(64*z*H[0, 0, 0, z] + 16*z*H[0, z]*zeta[2] - 
           (16*z*zeta[3])/3) + LQ*(32*z*H[0, 0, 0, z] + 8*z*H[0, z]*zeta[2] - 
           (8*z*zeta[3])/3) + Lp^2*((-2*(-6 + z)*(-8 + 7*z))/z + 
           16*LQ*z*H[0, z] + 32*Lv*z*H[0, z] - (2*(-48 + 47*z + 9*z^2)*
             H[0, z])/z - 4*H[1, z] - 16*z*H[2, z] - 
           (2*(48 - 104*z + 33*z^2)*H[0, 0, z])/z - 16*z*H[1, 0, z] + 
           8*z*H[1, 1, z] - 76*(-2 + z)*H[0, 0, 0, z] - 
           (2*(12 - 16*z + 31*z^2)*zeta[2])/z - (4*(48 - 50*z + 25*z^2)*
             H[0, z]*zeta[2])/z + (4*(1 + (1 - z)^2)*(-8*H[3, z] + 
              6*H[1, 2, z] - 8*H[2, 0, z] + 4*H[2, 1, z] - 8*H[1, 0, 0, z] + 
              6*H[1, 1, 0, z] + 2*H[1, 1, 1, z] - 8*H[1, z]*zeta[2] + 
              LQ*(8*H[0, 0, z] + 2*zeta[2]) + Lv*(16*H[0, 0, z] + 
                4*zeta[2]) + 20*zeta[3]))/z) - ((84 - 112*z + 521*z^2)*
           zeta[4])/(4*z) - ((944 - 958*z + 479*z^2)*H[0, z]*zeta[4])/(2*z) + 
         Lp*((-2*(96 - 99*z + 13*z^2))/z + (2*(96 - 118*z + 9*z^2)*H[0, z])/
            z + 4*(-2 + z)*H[1, z] + 12*H[2, z] + 32*z*H[3, z] + 
           (2*(-96 + 109*z + 39*z^2)*H[0, 0, z])/z + 12*H[1, 0, z] + 
           4*H[1, 1, z] - 24*z*H[1, 2, z] + 32*z*H[2, 0, z] - 
           16*z*H[2, 1, z] + (2*(96 - 280*z + 43*z^2)*H[0, 0, 0, z])/z + 
           32*z*H[1, 0, 0, z] - 24*z*H[1, 1, 0, z] - 8*z*H[1, 1, 1, z] + 
           (4*(-64 - 66*z + 33*z^2)*H[0, 0, 0, 0, z])/z + 
           (2*(-24 + 15*z + z^2)*zeta[2])/z + (2*(24 - 40*z + 55*z^2)*H[0, z]*
             zeta[2])/z + 32*z*H[1, z]*zeta[2] + (20*(16 - 18*z + 9*z^2)*
             H[0, 0, z]*zeta[2])/z + Lv*(-64*z*H[0, 0, z] - 16*z*zeta[2]) + 
           LQ*(-32*z*H[0, 0, z] - 8*z*zeta[2]) - (4*(12 - 16*z + 63*z^2)*
             zeta[3])/(3*z) - (8*(112 - 114*z + 57*z^2)*H[0, z]*zeta[3])/
            (3*z) + (4*(1 + (1 - z)^2)*(16*H[4, z] - 18*H[1, 3, z] - 
              12*H[2, 2, z] + 16*H[3, 0, z] - 8*H[3, 1, z] - 6*H[1, 1, 2, 
                z] - 18*H[1, 2, 0, z] - 6*H[1, 2, 1, z] + 16*H[2, 0, 0, z] - 
              12*H[2, 1, 0, z] - 4*H[2, 1, 1, z] + 16*H[1, 0, 0, 0, z] - 
              18*H[1, 1, 0, 0, z] - 6*H[1, 1, 1, 0, z] - 2*H[1, 1, 1, 1, z] + 
              16*H[2, z]*zeta[2] + 22*H[1, 0, z]*zeta[2] + 4*H[1, 1, z]*zeta[
                2] - (4*H[1, z]*zeta[3])/3 + LQ*(-16*H[0, 0, 0, z] - 
                4*H[0, z]*zeta[2] + (4*zeta[3])/3) + Lv*(-32*H[0, 0, 0, z] - 
                8*H[0, z]*zeta[2] + (8*zeta[3])/3) + (125*zeta[4])/2))/z) + 
         (4*(1 + (1 - z)^2)*(-16*H[5, z] + 27*H[1, 4, z] + 18*H[2, 3, z] + 
            12*H[3, 2, z] - 16*H[4, 0, z] + 8*H[4, 1, z] + 9*H[1, 1, 3, z] + 
            9*H[1, 2, 2, z] + 27*H[1, 3, 0, z] + 9*H[1, 3, 1, z] + 
            6*H[2, 1, 2, z] + 18*H[2, 2, 0, z] + 6*H[2, 2, 1, z] - 
            16*H[3, 0, 0, z] + 12*H[3, 1, 0, z] + 4*H[3, 1, 1, z] + 
            3*H[1, 1, 1, 2, z] + 9*H[1, 1, 2, 0, z] + 3*H[1, 1, 2, 1, z] + 
            27*H[1, 2, 0, 0, z] + 9*H[1, 2, 1, 0, z] + 3*H[1, 2, 1, 1, z] - 
            16*H[2, 0, 0, 0, z] + 18*H[2, 1, 0, 0, z] + 6*H[2, 1, 1, 0, z] + 
            2*H[2, 1, 1, 1, z] - 16*H[1, 0, 0, 0, 0, z] + 
            27*H[1, 1, 0, 0, 0, z] + 9*H[1, 1, 1, 0, 0, z] + 
            3*H[1, 1, 1, 1, 0, z] + H[1, 1, 1, 1, 1, z] - 
            16*H[3, z]*zeta[2] - 6*H[1, 2, z]*zeta[2] - 22*H[2, 0, z]*
             zeta[2] - 4*H[2, 1, z]*zeta[2] - 31*H[1, 0, 0, z]*zeta[2] - 
            6*H[1, 1, 0, z]*zeta[2] - 2*H[1, 1, 1, z]*zeta[2] + 
            (4*H[2, z]*zeta[3])/3 + (4*H[1, 0, z]*zeta[3])/3 - 
            (2*H[1, 1, z]*zeta[3])/3 + (38*zeta[2]*zeta[3])/3 - 
            (11*H[1, z]*zeta[4])/2 + LQ*(16*H[0, 0, 0, 0, z] + 
              4*H[0, 0, z]*zeta[2] - (4*H[0, z]*zeta[3])/3 + (7*zeta[4])/4) + 
            Lv*(32*H[0, 0, 0, 0, z] + 8*H[0, 0, z]*zeta[2] - 
              (8*H[0, z]*zeta[3])/3 + (7*zeta[4])/2) + (166*zeta[5])/5))/z))
 
Fbareqpq0 = 0
 
Fbareqpq1 = 0
 
Fbareqpq2 = (CF*TF*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]))/
      ep^2 + (CF*TF*((-4*(1 - z)*(16 - 11*z + 16*z^2))/(9*z) + 
        (2*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(3*z) + 
        Lp*((4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 8*(1 + z)*H[0, z]) - 
        20*(1 + z)*H[0, 0, z]))/ep + 
     CF*TF*((2*(1 - z)*(208 - 71*z + 136*z^2))/(27*z) - 
       (4*(-64 + 66*z - 75*z^2 + 32*z^3)*H[0, z])/(9*z) + 
       Lp^2*((4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 8*(1 + z)*H[0, z]) - 
       (2*(-64 - 15*z - 15*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
       Lp*((-8*(1 - z)*(16 - 11*z + 16*z^2))/(9*z) + 
         (4*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(3*z) - 
         40*(1 + z)*H[0, 0, z]) + (8*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/
        (3*z) + 76*(1 + z)*H[0, 0, 0, z] + (2*(1 - z)*(4 + z + 4*z^2)*
         zeta[2])/z + 4*(1 + z)*H[0, z]*zeta[2]) + 
     CF*ep*TF*((-4*(1 - z)*(640 - 827*z + 460*z^2))/(81*z) + 
       (2*(-832 + 921*z - 597*z^2 + 272*z^3)*H[0, z])/(27*z) + 
       Lp^3*((8*(1 - z)*(4 + 7*z + 4*z^2))/(9*z) + (16*(1 + z)*H[0, z])/3) + 
       (4*(-256 + 228*z - 273*z^2 + 96*z^3)*H[0, 0, z])/(9*z) + 
       Lp^2*((-8*(1 - z)*(16 - 11*z + 16*z^2))/(9*z) + 
         (4*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(3*z) - 
         40*(1 + z)*H[0, 0, z]) - (16*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 0, z])/
        (9*z) + (2*(-256 + 27*z - 141*z^2 + 104*z^3)*H[0, 0, 0, z])/(3*z) - 
       260*(1 + z)*H[0, 0, 0, 0, z] - (4*(1 - z)*(16 - 13*z + 16*z^2)*
         zeta[2])/(3*z) + (2*(-48 + 39*z - 45*z^2 + 40*z^3)*H[0, z]*zeta[2])/
        (3*z) - 20*(1 + z)*H[0, 0, z]*zeta[2] + 
       Lp*((4*(1 - z)*(208 - 71*z + 136*z^2))/(27*z) - 
         (8*(-64 + 66*z - 75*z^2 + 32*z^3)*H[0, z])/(9*z) - 
         (4*(-64 - 15*z - 15*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
         (16*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(3*z) + 
         152*(1 + z)*H[0, 0, 0, z] + (4*(1 - z)*(4 + z + 4*z^2)*zeta[2])/z + 
         8*(1 + z)*H[0, z]*zeta[2]) + (8*(1 - z)*(2 - z + 2*z^2)*
         (-4*H[2, 0, z] - 7*H[1, 0, 0, z] - 2*H[1, 1, 0, z] - 
          2*H[1, z]*zeta[2]))/(3*z) + (4*(1 - z)*(16 + z + 16*z^2)*zeta[3])/
        (9*z) + (8*(1 + z)*H[0, z]*zeta[3])/3) + 
     CF*ep^2*TF*((8*(1 - z)*(1936 - 1151*z + 1594*z^2))/(243*z) - 
       (4*(-2560 + 4053*z - 3837*z^2 + 920*z^3)*H[0, z])/(81*z) + 
       Lp^4*((4*(1 - z)*(4 + 7*z + 4*z^2))/(9*z) + (8*(1 + z)*H[0, z])/3) - 
       (2*(-3328 + 3747*z - 2559*z^2 + 960*z^3)*H[0, 0, z])/(27*z) + 
       Lp^3*((-16*(1 - z)*(16 - 11*z + 16*z^2))/(27*z) + 
         (8*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(9*z) - 
         (80*(1 + z)*H[0, 0, z])/3) + (32*(1 - z)*(26 - 25*z + 26*z^2)*
         H[1, 0, z])/(27*z) + (64*(1 - z)*(8 - 7*z + 8*z^2)*H[2, 0, z])/
        (9*z) - (4*(-1024 + 984*z - 1155*z^2 + 416*z^3)*H[0, 0, 0, z])/
        (9*z) + (112*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 0, 0, z])/(9*z) + 
       (32*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 1, 0, z])/(9*z) - 
       (2*(-1024 + 417*z - 807*z^2 + 504*z^3)*H[0, 0, 0, 0, z])/(3*z) + 
       844*(1 + z)*H[0, 0, 0, 0, 0, z] + (2*(1 - z)*(208 - 157*z + 184*z^2)*
         zeta[2])/(9*z) - (4*(-192 + 306*z - 315*z^2 + 160*z^3)*H[0, z]*
         zeta[2])/(9*z) + (32*(1 - z)*(8 - 7*z + 8*z^2)*H[1, z]*zeta[2])/
        (9*z) - (2*(-192 + 177*z - 207*z^2 + 152*z^3)*H[0, 0, z]*zeta[2])/
        (3*z) + 76*(1 + z)*H[0, 0, 0, z]*zeta[2] + 
       Lp^2*((4*(1 - z)*(208 - 71*z + 136*z^2))/(27*z) - 
         (8*(-64 + 66*z - 75*z^2 + 32*z^3)*H[0, z])/(9*z) - 
         (4*(-64 - 15*z - 15*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
         (16*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(3*z) + 
         152*(1 + z)*H[0, 0, 0, z] + (4*(1 - z)*(4 + z + 4*z^2)*zeta[2])/z + 
         8*(1 + z)*H[0, z]*zeta[2]) - (8*(1 - z)*(64 - 53*z + 64*z^2)*
         zeta[3])/(27*z) + (4*(-64 + 63*z - 69*z^2 + 56*z^3)*H[0, z]*zeta[3])/
        (9*z) - (40*(1 + z)*H[0, 0, z]*zeta[3])/3 + 
       Lp*((-8*(1 - z)*(640 - 827*z + 460*z^2))/(81*z) + 
         (4*(-832 + 921*z - 597*z^2 + 272*z^3)*H[0, z])/(27*z) + 
         (8*(-256 + 228*z - 273*z^2 + 96*z^3)*H[0, 0, z])/(9*z) - 
         (32*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 0, z])/(9*z) + 
         (4*(-256 + 27*z - 141*z^2 + 104*z^3)*H[0, 0, 0, z])/(3*z) - 
         520*(1 + z)*H[0, 0, 0, 0, z] - (8*(1 - z)*(16 - 13*z + 16*z^2)*
           zeta[2])/(3*z) + (4*(-48 + 39*z - 45*z^2 + 40*z^3)*H[0, z]*
           zeta[2])/(3*z) - 40*(1 + z)*H[0, 0, z]*zeta[2] + 
         (8*(1 - z)*(2 - z + 2*z^2)*(-8*H[2, 0, z] - 14*H[1, 0, 0, z] - 
            4*H[1, 1, 0, z] - 4*H[1, z]*zeta[2]))/(3*z) + 
         (8*(1 - z)*(16 + z + 16*z^2)*zeta[3])/(9*z) + 
         (16*(1 + z)*H[0, z]*zeta[3])/3) + (8*(1 - z)*(2 - z + 2*z^2)*
         (16*H[3, 0, z] + 8*H[1, 2, 0, z] + 28*H[2, 0, 0, z] + 
          8*H[2, 1, 0, z] + 37*H[1, 0, 0, 0, z] + 14*H[1, 1, 0, 0, z] + 
          4*H[1, 1, 1, 0, z] + 8*H[2, z]*zeta[2] + 9*H[1, 0, z]*zeta[2] + 
          4*H[1, 1, z]*zeta[2] - 2*H[1, z]*zeta[3]))/(3*z) + 
       (21*(1 - z)*(4 - z + 4*z^2)*zeta[4])/(2*z) + 7*(1 + z)*H[0, z]*zeta[4])
 
Fbareqbq0 = 0
 
Fbareqbq1 = 0
 
Fbareqbq2 = CF*TF*((2*(1 - z)*(208 - 71*z + 136*z^2))/(27*z) - 
       (4*(-64 + 66*z - 75*z^2 + 32*z^3)*H[0, z])/(9*z) + 
       ((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z])/ep^2 + 
       Lp^2*((4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 8*(1 + z)*H[0, z]) - 
       (2*(-64 - 15*z - 15*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
       Lp*((-8*(1 - z)*(16 - 11*z + 16*z^2))/(9*z) + 
         (4*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(3*z) - 
         40*(1 + z)*H[0, 0, z]) + ((-4*(1 - z)*(16 - 11*z + 16*z^2))/(9*z) + 
         (2*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(3*z) + 
         Lp*((4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 8*(1 + z)*H[0, z]) - 
         20*(1 + z)*H[0, 0, z])/ep + (8*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/
        (3*z) + 76*(1 + z)*H[0, 0, 0, z] + (2*(1 - z)*(4 + z + 4*z^2)*
         zeta[2])/z + 4*(1 + z)*H[0, z]*zeta[2] + 
       ep*((-4*(1 - z)*(640 - 827*z + 460*z^2))/(81*z) + 
         (2*(-832 + 921*z - 597*z^2 + 272*z^3)*H[0, z])/(27*z) + 
         Lp^3*((8*(1 - z)*(4 + 7*z + 4*z^2))/(9*z) + (16*(1 + z)*H[0, z])/
            3) + (4*(-256 + 228*z - 273*z^2 + 96*z^3)*H[0, 0, z])/(9*z) + 
         Lp^2*((-8*(1 - z)*(16 - 11*z + 16*z^2))/(9*z) + 
           (4*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(3*z) - 
           40*(1 + z)*H[0, 0, z]) - (16*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 0, z])/
          (9*z) + (2*(-256 + 27*z - 141*z^2 + 104*z^3)*H[0, 0, 0, z])/(3*z) - 
         260*(1 + z)*H[0, 0, 0, 0, z] - (4*(1 - z)*(16 - 13*z + 16*z^2)*
           zeta[2])/(3*z) + (2*(-48 + 39*z - 45*z^2 + 40*z^3)*H[0, z]*
           zeta[2])/(3*z) - 20*(1 + z)*H[0, 0, z]*zeta[2] + 
         Lp*((4*(1 - z)*(208 - 71*z + 136*z^2))/(27*z) - 
           (8*(-64 + 66*z - 75*z^2 + 32*z^3)*H[0, z])/(9*z) - 
           (4*(-64 - 15*z - 15*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
           (16*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(3*z) + 
           152*(1 + z)*H[0, 0, 0, z] + (4*(1 - z)*(4 + z + 4*z^2)*zeta[2])/
            z + 8*(1 + z)*H[0, z]*zeta[2]) + (8*(1 - z)*(2 - z + 2*z^2)*
           (-4*H[2, 0, z] - 7*H[1, 0, 0, z] - 2*H[1, 1, 0, z] - 
            2*H[1, z]*zeta[2]))/(3*z) + (4*(1 - z)*(16 + z + 16*z^2)*zeta[3])/
          (9*z) + (8*(1 + z)*H[0, z]*zeta[3])/3) + 
       ep^2*((8*(1 - z)*(1936 - 1151*z + 1594*z^2))/(243*z) - 
         (4*(-2560 + 4053*z - 3837*z^2 + 920*z^3)*H[0, z])/(81*z) + 
         Lp^4*((4*(1 - z)*(4 + 7*z + 4*z^2))/(9*z) + (8*(1 + z)*H[0, z])/3) - 
         (2*(-3328 + 3747*z - 2559*z^2 + 960*z^3)*H[0, 0, z])/(27*z) + 
         Lp^3*((-16*(1 - z)*(16 - 11*z + 16*z^2))/(27*z) + 
           (8*(-16 - 9*z + 3*z^2 + 8*z^3)*H[0, z])/(9*z) - 
           (80*(1 + z)*H[0, 0, z])/3) + (32*(1 - z)*(26 - 25*z + 26*z^2)*
           H[1, 0, z])/(27*z) + (64*(1 - z)*(8 - 7*z + 8*z^2)*H[2, 0, z])/
          (9*z) - (4*(-1024 + 984*z - 1155*z^2 + 416*z^3)*H[0, 0, 0, z])/
          (9*z) + (112*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 0, 0, z])/(9*z) + 
         (32*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 1, 0, z])/(9*z) - 
         (2*(-1024 + 417*z - 807*z^2 + 504*z^3)*H[0, 0, 0, 0, z])/(3*z) + 
         844*(1 + z)*H[0, 0, 0, 0, 0, z] + (2*(1 - z)*(208 - 157*z + 184*z^2)*
           zeta[2])/(9*z) - (4*(-192 + 306*z - 315*z^2 + 160*z^3)*H[0, z]*
           zeta[2])/(9*z) + (32*(1 - z)*(8 - 7*z + 8*z^2)*H[1, z]*zeta[2])/
          (9*z) - (2*(-192 + 177*z - 207*z^2 + 152*z^3)*H[0, 0, z]*zeta[2])/
          (3*z) + 76*(1 + z)*H[0, 0, 0, z]*zeta[2] + 
         Lp^2*((4*(1 - z)*(208 - 71*z + 136*z^2))/(27*z) - 
           (8*(-64 + 66*z - 75*z^2 + 32*z^3)*H[0, z])/(9*z) - 
           (4*(-64 - 15*z - 15*z^2 + 24*z^3)*H[0, 0, z])/(3*z) + 
           (16*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(3*z) + 
           152*(1 + z)*H[0, 0, 0, z] + (4*(1 - z)*(4 + z + 4*z^2)*zeta[2])/
            z + 8*(1 + z)*H[0, z]*zeta[2]) - (8*(1 - z)*(64 - 53*z + 64*z^2)*
           zeta[3])/(27*z) + (4*(-64 + 63*z - 69*z^2 + 56*z^3)*H[0, z]*
           zeta[3])/(9*z) - (40*(1 + z)*H[0, 0, z]*zeta[3])/3 + 
         Lp*((-8*(1 - z)*(640 - 827*z + 460*z^2))/(81*z) + 
           (4*(-832 + 921*z - 597*z^2 + 272*z^3)*H[0, z])/(27*z) + 
           (8*(-256 + 228*z - 273*z^2 + 96*z^3)*H[0, 0, z])/(9*z) - 
           (32*(1 - z)*(8 - 7*z + 8*z^2)*H[1, 0, z])/(9*z) + 
           (4*(-256 + 27*z - 141*z^2 + 104*z^3)*H[0, 0, 0, z])/(3*z) - 
           520*(1 + z)*H[0, 0, 0, 0, z] - (8*(1 - z)*(16 - 13*z + 16*z^2)*
             zeta[2])/(3*z) + (4*(-48 + 39*z - 45*z^2 + 40*z^3)*H[0, z]*
             zeta[2])/(3*z) - 40*(1 + z)*H[0, 0, z]*zeta[2] + 
           (8*(1 - z)*(2 - z + 2*z^2)*(-8*H[2, 0, z] - 14*H[1, 0, 0, z] - 
              4*H[1, 1, 0, z] - 4*H[1, z]*zeta[2]))/(3*z) + 
           (8*(1 - z)*(16 + z + 16*z^2)*zeta[3])/(9*z) + 
           (16*(1 + z)*H[0, z]*zeta[3])/3) + (8*(1 - z)*(2 - z + 2*z^2)*
           (16*H[3, 0, z] + 8*H[1, 2, 0, z] + 28*H[2, 0, 0, z] + 
            8*H[2, 1, 0, z] + 37*H[1, 0, 0, 0, z] + 14*H[1, 1, 0, 0, z] + 
            4*H[1, 1, 1, 0, z] + 8*H[2, z]*zeta[2] + 9*H[1, 0, z]*zeta[2] + 
            4*H[1, 1, z]*zeta[2] - 2*H[1, z]*zeta[3]))/(3*z) + 
         (21*(1 - z)*(4 - z + 4*z^2)*zeta[4])/(2*z) + 7*(1 + z)*H[0, z]*
          zeta[4])) + (CA*CF - 2*CF^2)*(-15*(1 - z) + (-19 + 5*z)*H[0, z] + 
       4*(1 + z)*H[-1, 0, z] - 8*(2 + z)*H[0, 0, z] - 4*(1 - z)*H[1, 0, z] + 
       Lp*(8*(1 - z) + 4*(1 + z)*H[0, z] + 
         (2*(1 + z^2)*(-4*H[-1, 0, z] + 2*H[0, 0, z] - 2*zeta[2]))/(1 + z)) + 
       (4*(1 - z) + 2*(1 + z)*H[0, z] + (2*(1 + z^2)*(-2*H[-1, 0, z] + 
            H[0, 0, z] - zeta[2]))/(1 + z))/ep + 2*(-1 + 3*z)*zeta[2] + 
       (2*(1 + z^2)*(4*H[-2, 0, z] - 2*H[2, 0, z] + 4*H[-1, -1, 0, z] + 
          6*H[-1, 0, 0, z] - 9*H[0, 0, 0, z] + 2*H[-1, z]*zeta[2] - 
          3*zeta[3]))/(1 + z) + ep*(21*(1 - z) - 2*(-27 + 16*z)*H[0, z] - 
         8*(1 + z)*H[-2, 0, z] + (83 - 13*z)*H[0, 0, z] + 
         12*(1 - z)*H[1, 0, z] - 4*(-5 + 3*z)*H[2, 0, z] - 
         8*(1 + z)*H[-1, -1, 0, z] - 12*(1 + z)*H[-1, 0, 0, z] + 
         4*(23 + 5*z)*H[0, 0, 0, z] + 28*(1 - z)*H[1, 0, 0, z] + 
         8*(1 - z)*H[1, 1, 0, z] + Lp^2*(8*(1 - z) + 4*(1 + z)*H[0, z] + 
           (2*(1 + z^2)*(-4*H[-1, 0, z] + 2*H[0, 0, z] - 2*zeta[2]))/
            (1 + z)) + 16*(1 - z)*zeta[2] - 4*(1 + z)*H[-1, z]*zeta[2] - 
         2*(-9 + 7*z)*H[0, z]*zeta[2] + 8*(1 - z)*H[1, z]*zeta[2] + 
         Lp*(-30*(1 - z) + 2*(-19 + 5*z)*H[0, z] + 8*(1 + z)*H[-1, 0, z] - 
           16*(2 + z)*H[0, 0, z] - 8*(1 - z)*H[1, 0, z] + 
           4*(-1 + 3*z)*zeta[2] + (2*(1 + z^2)*(8*H[-2, 0, z] - 
              4*H[2, 0, z] + 8*H[-1, -1, 0, z] + 12*H[-1, 0, 0, z] - 
              18*H[0, 0, 0, z] + 4*H[-1, z]*zeta[2] - 6*zeta[3]))/(1 + z)) + 
         2*(1 + 5*z)*zeta[3] + (2*(1 + z^2)*(-8*H[-3, 0, z] + 12*H[3, 0, z] - 
            8*H[-2, -1, 0, z] - 12*H[-2, 0, 0, z] - 8*H[-1, -2, 0, z] + 
            4*H[-1, 2, 0, z] + 14*H[2, 0, 0, z] + 4*H[2, 1, 0, z] - 
            8*H[-1, -1, -1, 0, z] - 12*H[-1, -1, 0, 0, z] - 
            6*H[-1, 0, 0, 0, z] + 55*H[0, 0, 0, 0, z] - 4*H[-2, z]*zeta[2] + 
            4*H[2, z]*zeta[2] - 4*H[-1, -1, z]*zeta[2] - 2*H[-1, 0, z]*
             zeta[2] + 9*H[0, 0, z]*zeta[2] + 6*H[-1, z]*zeta[3] + 
            4*H[0, z]*zeta[3] - 6*zeta[4]))/(1 + z)) + 
       ep^2*(-54*(1 - z) + 13*(-7 + 3*z)*H[0, z] + 16*(1 + z)*H[-3, 0, z] + 
         2*(-102 + 47*z)*H[0, 0, z] - 24*(1 - z)*H[1, 0, z] - 
         48*(1 - z)*H[2, 0, z] + 8*(-11 + 5*z)*H[3, 0, z] + 
         16*(1 + z)*H[-2, -1, 0, z] + 24*(1 + z)*H[-2, 0, 0, z] + 
         16*(1 + z)*H[-1, -2, 0, z] - 8*(1 + z)*H[-1, 2, 0, z] + 
         (-349 + 83*z)*H[0, 0, 0, z] - 84*(1 - z)*H[1, 0, 0, z] - 
         24*(1 - z)*H[1, 1, 0, z] - 32*(1 - z)*H[1, 2, 0, z] + 
         28*(-5 + 3*z)*H[2, 0, 0, z] + 8*(-5 + 3*z)*H[2, 1, 0, z] + 
         16*(1 + z)*H[-1, -1, -1, 0, z] + 24*(1 + z)*H[-1, -1, 0, 0, z] + 
         12*(1 + z)*H[-1, 0, 0, 0, z] - 20*(23 + z)*H[0, 0, 0, 0, z] - 
         148*(1 - z)*H[1, 0, 0, 0, z] - 56*(1 - z)*H[1, 1, 0, 0, z] - 
         16*(1 - z)*H[1, 1, 1, 0, z] + Lp^3*((16*(1 - z))/3 + 
           (8*(1 + z)*H[0, z])/3 + (2*(1 + z^2)*((-8*H[-1, 0, z])/3 + 
              (4*H[0, 0, z])/3 - (4*zeta[2])/3))/(1 + z)) - 
         39*(1 - z)*zeta[2] + 8*(1 + z)*H[-2, z]*zeta[2] + 
         (-67 + 53*z)*H[0, z]*zeta[2] - 24*(1 - z)*H[1, z]*zeta[2] + 
         8*(-5 + 3*z)*H[2, z]*zeta[2] + 8*(1 + z)*H[-1, -1, z]*zeta[2] + 
         4*(1 + z)*H[-1, 0, z]*zeta[2] + 8*(-12 + 5*z)*H[0, 0, z]*zeta[2] - 
         36*(1 - z)*H[1, 0, z]*zeta[2] - 16*(1 - z)*H[1, 1, z]*zeta[2] + 
         Lp^2*(-30*(1 - z) + 2*(-19 + 5*z)*H[0, z] + 8*(1 + z)*H[-1, 0, z] - 
           16*(2 + z)*H[0, 0, z] - 8*(1 - z)*H[1, 0, z] + 
           4*(-1 + 3*z)*zeta[2] + (2*(1 + z^2)*(8*H[-2, 0, z] - 
              4*H[2, 0, z] + 8*H[-1, -1, 0, z] + 12*H[-1, 0, 0, z] - 
              18*H[0, 0, 0, z] + 4*H[-1, z]*zeta[2] - 6*zeta[3]))/(1 + z)) + 
         (44*(1 - z)*zeta[3])/3 - 12*(1 + z)*H[-1, z]*zeta[3] - 
         (4*(-7 + 17*z)*H[0, z]*zeta[3])/3 + 8*(1 - z)*H[1, z]*zeta[3] + 
         Lp*(42*(1 - z) - 4*(-27 + 16*z)*H[0, z] - 16*(1 + z)*H[-2, 0, z] - 
           2*(-83 + 13*z)*H[0, 0, z] + 24*(1 - z)*H[1, 0, z] - 
           8*(-5 + 3*z)*H[2, 0, z] - 16*(1 + z)*H[-1, -1, 0, z] - 
           24*(1 + z)*H[-1, 0, 0, z] + 8*(23 + 5*z)*H[0, 0, 0, z] + 
           56*(1 - z)*H[1, 0, 0, z] + 16*(1 - z)*H[1, 1, 0, z] + 
           32*(1 - z)*zeta[2] - 8*(1 + z)*H[-1, z]*zeta[2] - 
           4*(-9 + 7*z)*H[0, z]*zeta[2] + 16*(1 - z)*H[1, z]*zeta[2] + 
           4*(1 + 5*z)*zeta[3] + (2*(1 + z^2)*(-16*H[-3, 0, z] + 
              24*H[3, 0, z] - 16*H[-2, -1, 0, z] - 24*H[-2, 0, 0, z] - 
              16*H[-1, -2, 0, z] + 8*H[-1, 2, 0, z] + 28*H[2, 0, 0, z] + 
              8*H[2, 1, 0, z] - 16*H[-1, -1, -1, 0, z] - 24*H[-1, -1, 0, 0, 
                z] - 12*H[-1, 0, 0, 0, z] + 110*H[0, 0, 0, 0, z] - 
              8*H[-2, z]*zeta[2] + 8*H[2, z]*zeta[2] - 8*H[-1, -1, z]*zeta[
                2] - 4*H[-1, 0, z]*zeta[2] + 18*H[0, 0, z]*zeta[2] + 
              12*H[-1, z]*zeta[3] + 8*H[0, z]*zeta[3] - 12*zeta[4]))/
            (1 + z)) + 8*(-2 + 5*z)*zeta[4] + 
         (2*(1 + z^2)*(16*H[-4, 0, z] - 56*H[4, 0, z] + 16*H[-3, -1, 0, z] + 
            24*H[-3, 0, 0, z] + 16*H[-2, -2, 0, z] - 8*H[-2, 2, 0, z] + 
            16*H[-1, -3, 0, z] - 24*H[-1, 3, 0, z] - 16*H[2, 2, 0, z] - 
            84*H[3, 0, 0, z] - 24*H[3, 1, 0, z] + 16*H[-2, -1, -1, 0, z] + 
            24*H[-2, -1, 0, 0, z] + 12*H[-2, 0, 0, 0, z] + 
            16*H[-1, -2, -1, 0, z] + 24*H[-1, -2, 0, 0, z] + 
            16*H[-1, -1, -2, 0, z] - 8*H[-1, -1, 2, 0, z] - 
            28*H[-1, 2, 0, 0, z] - 8*H[-1, 2, 1, 0, z] - 
            74*H[2, 0, 0, 0, z] - 28*H[2, 1, 0, 0, z] - 8*H[2, 1, 1, 0, z] + 
            16*H[-1, -1, -1, -1, 0, z] + 24*H[-1, -1, -1, 0, 0, z] + 
            12*H[-1, -1, 0, 0, 0, z] - 46*H[-1, 0, 0, 0, 0, z] - 
            285*H[0, 0, 0, 0, 0, z] + 8*H[-3, z]*zeta[2] - 
            24*H[3, z]*zeta[2] + 8*H[-2, -1, z]*zeta[2] + 4*H[-2, 0, z]*
             zeta[2] + 8*H[-1, -2, z]*zeta[2] - 8*H[-1, 2, z]*zeta[2] - 
            18*H[2, 0, z]*zeta[2] - 8*H[2, 1, z]*zeta[2] + 8*H[-1, -1, -1, z]*
             zeta[2] + 4*H[-1, -1, 0, z]*zeta[2] - 10*H[-1, 0, 0, z]*
             zeta[2] - 57*H[0, 0, 0, z]*zeta[2] - 12*H[-2, z]*zeta[3] + 
            4*H[2, z]*zeta[3] - 12*H[-1, -1, z]*zeta[3] - 
            (28*H[-1, 0, z]*zeta[3])/3 + (2*H[0, 0, z]*zeta[3])/3 - 
            (5*zeta[2]*zeta[3])/3 + 12*H[-1, z]*zeta[4] - 2*H[0, z]*zeta[4] - 
            13*zeta[5]))/(1 + z)))


==> code/TMDPDFMatching.m <==
Iqq0 = delta[1 - x]
 
Iqq1 = CF*(2*(1 - x) + Lp*(2*(1 + x) - 2*LQ*delta[1 - x] - 4*plusD[0, 1 - x]))
 
Iqq2 = CF*Nf*TF*((-4*(37 + 19*x))/27 + (112*LQ*delta[1 - x])/27 + 
       (20*(1 + x^2)*H[0, x])/(9*(1 - x)) + (4*(1 + x^2)*H[0, 0, x])/
        (3*(1 - x)) + (224*plusD[0, 1 - x])/27 + 
       Lp^2*((-4*(1 + x))/3 + (4*LQ*delta[1 - x])/3 + (8*plusD[0, 1 - x])/
          3) + Lp*((-16*(1 + 4*x))/9 + (40*LQ*delta[1 - x])/9 + 
         (8*(1 + x^2)*H[0, x])/(3*(1 - x)) + (80*plusD[0, 1 - x])/9)) + 
     CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
       (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
         (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
         (H[1, 0, x] + zeta[2]))/(3*x)) + 
     CF^2*(-22*(1 - x) + (2*(5 - 13*x + 16*x^2)*H[0, x])/(1 - x) + 
       2*x*H[1, x] + 4*(1 - x)*H[2, x] - (2*(-3 - 2*x + 2*x^2)*H[0, 0, x])/
        (1 - x) + Lp*(28*(1 - x) - 4*LQ*(1 - x) - 
         (4*(-2 + x)*(2 + x)*H[0, x])/(1 - x) + 8*(1 - x)*H[1, x] + 
         4*(1 + x)*H[0, 0, x] + (2*(1 + x^2)*(-4*H[2, x] - 4*H[1, 0, x]))/
          (1 - x)) + 12*(1 - x)*H[1, 0, x] + 2*(1 + x)*H[0, 0, 0, x] + 
       Lp^2*(-4*(1 - x) - 4*LQ*(1 + x) - (2*(1 + 3*x^2)*H[0, x])/(1 - x) + 
         8*(1 + x)*H[1, x] + 8*LQ*plusD[0, 1 - x] + 16*plusD[1, 1 - x] + 
         delta[1 - x]*(2*LQ^2 - 8*zeta[2])) + 8*(1 - x)*zeta[2] + 
       (2*(1 + x^2)*(4*H[1, 2, x] + 4*H[2, 0, x] + 2*H[2, 1, x] - 
          2*H[1, 0, 0, x] + 4*H[1, 1, 0, x] + 12*zeta[3]))/(1 - x)) + 
     CA*CF*((8*(100 + x))/27 - (2*(29 - 36*x + 83*x^2)*H[0, x])/(9*(1 - x)) - 
       2*x*H[1, x] + ((-11 - 12*x + x^2)*H[0, 0, x])/(3*(1 - x)) - 
       4*(1 - x)*H[1, 0, x] + (2*(1 + x^2)*(-2*H[1, 2, x] - 2*H[2, 0, x] - 
          H[0, 0, 0, x] - 2*H[1, 1, 0, x]))/(1 - x) + 
       Lp^2*((11*(1 + x))/3 - (11*LQ*delta[1 - x])/3 - (22*plusD[0, 1 - x])/
          3) - 6*(1 - x)*zeta[2] + Lp*((4*(-10 + 77*x))/9 - 
         (2*(17 + 5*x^2)*H[0, x])/(3*(1 - x)) - (4*(1 + x^2)*H[0, 0, x])/
          (1 - x) - 4*(1 + x)*zeta[2] + plusD[0, 1 - x]*
          (-268/9 + 8*zeta[2]) + delta[1 - x]*((-134*LQ)/9 + 4*LQ*zeta[2])) + 
       (2*(-13 + x^2)*zeta[3])/(1 - x) + plusD[0, 1 - x]*
        (-808/27 + 28*zeta[3]) + delta[1 - x]*((-404*LQ)/27 + 14*LQ*zeta[3]))
 
Iqg0 = 0
 
Iqg1 = TF*(4*(1 - x)*x - 2*Lp*(1 - 2*x + 2*x^2))
 
Iqg2 = CA*TF*((-2*(-172 + 315*x - 387*x^2 + 298*x^3))/(27*x) + 
       (4*(21 - 30*x + 68*x^2)*H[0, x])/9 + 2*x*(-3 + 4*x)*H[1, x] + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 31*x^2))/(3*x) + 4*(1 + 4*x)*H[0, x] - 
         4*(1 - 2*x + 2*x^2)*H[1, x]) + 8*x*(1 + x)*H[-1, 0, x] - 
       (2*(3 - 12*x + 44*x^2)*H[0, 0, x])/3 - 
       (8*(1 - x)*(2 - x + 11*x^2)*H[1, 0, x])/(3*x) - 
       8*(1 - x)*x*H[1, 1, x] - 16*x*H[2, 0, x] + 4*(1 + 2*x)*H[0, 0, 0, x] + 
       4*(1 - 2*x + 2*x^2)*(H[1, 2, x] + H[1, 1, 0, x] - H[1, 1, 1, x]) + 
       (8*(-2 + 3*x - 9*x^2 + 11*x^3)*zeta[2])/(3*x) + 
       Lp*((4*(-26 + 36*x - 135*x^2 + 116*x^3))/(9*x) - 
         (4*(3 + 44*x^2)*H[0, x])/3 + 8*(1 + 2*x + 2*x^2)*H[-1, 0, x] + 
         8*(1 + 2*x)*H[0, 0, x] + 8*(1 - 2*x + 2*x^2)*H[1, 1, x] + 
         16*x*zeta[2]) + 4*(1 + 2*x + 2*x^2)*(2*H[-2, 0, x] - 
         2*H[-1, -1, 0, x] + H[-1, 0, 0, x] - H[-1, x]*zeta[2]) + 
       8*x*zeta[3]) + CF*TF*(-13 + 75*x - 72*x^2 + (8 + 15*x - 8*x^2)*
        H[0, x] + Lp^2*(-7 + 16*x - 12*x^2 - 2*(1 - 2*x + 4*x^2)*H[0, x] + 
         4*(1 - 2*x + 2*x^2)*(LQ - H[1, x])) - 2*x*(-3 + 4*x)*H[1, x] + 
       (1 + 12*x - 8*x^2)*H[0, 0, x] - 2*(1 - 2*x + 4*x^2)*H[0, 0, 0, x] + 
       8*(1 - x)*x*(H[2, x] + H[1, 0, x] + H[1, 1, x] - zeta[2]) + 
       Lp*(-2*(10 - 33*x + 28*x^2) - 2*(1 - 8*x + 8*x^2)*H[0, x] + 
         8*(1 - x)*x*(-LQ + 2*H[1, x]) - 4*(1 - 2*x + 4*x^2)*H[0, 0, x] + 
         4*(1 - 2*x + 2*x^2)*(-2*H[2, x] - 2*H[1, 0, x] - 2*H[1, 1, x] + 
           2*zeta[2])) + 4*(1 - 2*x + 2*x^2)*(H[2, 1, x] - H[1, 0, 0, x] + 
         H[1, 1, 1, x] + 7*zeta[3]))
 
Iqqp0 = 0
 
Iqqp1 = 0
 
Iqqp2 = CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
      (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
      Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
      (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
      Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
        (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
      4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
        (H[1, 0, x] + zeta[2]))/(3*x))
 
Iqqb0 = 0
 
Iqqb1 = 0
 
Iqqb2 = CF*TF*((2*(1 - x)*(172 - 143*x + 136*x^2))/(27*x) + 
       (4*(21 - 30*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(13 - 5*x + 22*x^2))/(9*x) - 
         (4*(3 + 9*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       4*(1 + x)*H[0, 0, 0, x] - (8*(1 - x)*(2 - x + 2*x^2)*
         (H[1, 0, x] + zeta[2]))/(3*x)) + (CA*CF - 2*CF^2)*
      (-15*(1 - x) + (-3 - 11*x)*H[0, x] + 4*(1 + x)*H[-1, 0, x] + 
       4*(1 - x)*H[1, 0, x] + 2*(3 - x)*zeta[2] + 
       Lp*(8*(1 - x) + 4*(1 + x)*H[0, x] - 
         (2*(1 + x^2)*(4*H[-1, 0, x] - 2*H[0, 0, x] + 2*zeta[2]))/(1 + x)) - 
       (2*(1 + x^2)*(4*H[-2, 0, x] - 2*H[2, 0, x] - 4*H[-1, -1, 0, x] + 
          2*H[-1, 0, 0, x] - H[0, 0, 0, x] - 2*H[-1, x]*zeta[2] + zeta[3]))/
        (1 + x))


==> code/TMDPDFbare.m <==
Bbareqq0 = delta[1 - x]
 
Bbareqq1 = (4*CF*delta[1 - x])/ep^2 + 
     (CF*(2*(1 + x) + (-2*LQ - 4*Lv)*delta[1 - x] - 4*plusD[0, 1 - x]))/ep + 
     CF*(2*(1 - x) + 2*Lp*(1 + x) - 4*Lp*plusD[0, 1 - x] + 
       delta[1 - x]*(-2*Lp^2 + Lp*(-2*LQ - 4*Lv) - 2*zeta[2])) + 
     CF*ep*(2*Lp*(1 - x) + Lp^2*(1 + x) + plusD[0, 1 - x]*
        (-2*Lp^2 - 2*zeta[2]) + (1 + x)*zeta[2] + 
       delta[1 - x]*((-4*Lp^3)/3 + Lp^2*(-LQ - 2*Lv) - 4*Lp*zeta[2] - 
         LQ*zeta[2] - 2*Lv*zeta[2] - (8*zeta[3])/3)) + 
     CF*ep^2*(Lp^2*(1 - x) + (Lp^3*(1 + x))/3 + (1 - x)*zeta[2] + 
       Lp*(1 + x)*zeta[2] + plusD[0, 1 - x]*((-2*Lp^3)/3 - 2*Lp*zeta[2] - 
         (4*zeta[3])/3) + (2*(1 + x)*zeta[3])/3 + 
       delta[1 - x]*(-Lp^4/2 + Lp^3*(-LQ/3 - (2*Lv)/3) - 3*Lp^2*zeta[2] + 
         Lp*(-(LQ*zeta[2]) - 2*Lv*zeta[2] - 4*zeta[3]) - (2*LQ*zeta[3])/3 - 
         (4*Lv*zeta[3])/3 - (27*zeta[4])/4)) + 
     CF*ep^3*((Lp^3*(1 - x))/3 + (Lp^4*(1 + x))/12 + (Lp^2*(1 + x)*zeta[2])/
        2 + (2*(1 - x)*zeta[3])/3 + Lp*((1 - x)*zeta[2] + 
         (2*(1 + x)*zeta[3])/3) + plusD[0, 1 - x]*(-Lp^4/6 - Lp^2*zeta[2] - 
         (4*Lp*zeta[3])/3 - (9*zeta[4])/4) + (9*(1 + x)*zeta[4])/8 + 
       delta[1 - x]*((-2*Lp^5)/15 + Lp^4*(-LQ/12 - Lv/6) - 
         (4*Lp^3*zeta[2])/3 + Lp^2*(-(LQ*zeta[2])/2 - Lv*zeta[2] - 
           (8*zeta[3])/3) - (8*zeta[2]*zeta[3])/3 + 
         Lp*((-2*LQ*zeta[3])/3 - (4*Lv*zeta[3])/3 - 9*zeta[4]) - 
         (9*LQ*zeta[4])/8 - (9*Lv*zeta[4])/4 - (16*zeta[5])/5)) + 
     CF*ep^4*((Lp^4*(1 - x))/12 + (Lp^5*(1 + x))/60 + (Lp^3*(1 + x)*zeta[2])/
        6 + ((1 + x)*zeta[2]*zeta[3])/3 + Lp^2*(((1 - x)*zeta[2])/2 + 
         ((1 + x)*zeta[3])/3) + (9*(1 - x)*zeta[4])/8 + 
       Lp*((2*(1 - x)*zeta[3])/3 + (9*(1 + x)*zeta[4])/8) + 
       plusD[0, 1 - x]*(-Lp^5/30 - (Lp^3*zeta[2])/3 - (2*Lp^2*zeta[3])/3 - 
         (2*zeta[2]*zeta[3])/3 - (9*Lp*zeta[4])/4 - (4*zeta[5])/5) + 
       (2*(1 + x)*zeta[5])/5 + delta[1 - x]*(-Lp^6/36 + 
         Lp^5*(-LQ/60 - Lv/30) - (5*Lp^4*zeta[2])/12 + 
         Lp^3*(-(LQ*zeta[2])/6 - (Lv*zeta[2])/3 - (10*zeta[3])/9) - 
         (10*zeta[3]^2)/9 + Lp^2*(-(LQ*zeta[3])/3 - (2*Lv*zeta[3])/3 - 
           (45*zeta[4])/8) + Lp*((-10*zeta[2]*zeta[3])/3 - (9*LQ*zeta[4])/8 - 
           (9*Lv*zeta[4])/4 - 4*zeta[5]) + Lv*((-2*zeta[2]*zeta[3])/3 - 
           (4*zeta[5])/5) + LQ*(-(zeta[2]*zeta[3])/3 - (2*zeta[5])/5) - 
         (305*zeta[6])/32))
 
Bbareqq2 = (8*CF^2*delta[1 - x])/ep^4 + ((11*CA*CF*delta[1 - x])/3 - 
       (4*CF*Nf*TF*delta[1 - x])/3 + CF^2*(8*(1 + x) + (-8*LQ - 16*Lv)*
          delta[1 - x] - 16*plusD[0, 1 - x]))/ep^3 + 
     (CF*TF*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]) + 
       CF*Nf*TF*((-4*(1 + x))/3 + (-20/9 + (4*LQ)/3 + (8*Lv)/3)*
          delta[1 - x] + (8*plusD[0, 1 - x])/3) + 
       CF^2*(4*(1 - x) + 8*Lp*(1 + x) - 4*LQ*(1 + x) - 8*Lv*(1 + x) - 
         (2*(1 + 3*x^2)*H[0, x])/(1 - x) + 8*(1 + x)*H[1, x] + 
         (-16*Lp + 8*LQ + 16*Lv)*plusD[0, 1 - x] + 16*plusD[1, 1 - x] + 
         delta[1 - x]*(-8*Lp^2 + 2*LQ^2 + Lp*(-8*LQ - 16*Lv) + 8*LQ*Lv + 
           8*Lv^2 - 16*zeta[2])) + CA*CF*((11*(1 + x))/3 - 
         (22*plusD[0, 1 - x])/3 + delta[1 - x]*(67/9 - (11*LQ)/3 - 
           (22*Lv)/3 - 2*zeta[2])))/ep^2 + 
     CF*TF*((2*(1 - x)*(136 - 71*x + 208*x^2))/(27*x) + 
       (4*(21 - 12*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 8*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(16 - 11*x + 16*x^2))/(9*x) - 
         (4*(3 + 3*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) - 
       (8*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(3*x) + 
       4*(1 + x)*H[0, 0, 0, x] - (2*(1 - x)*(4 - 11*x + 4*x^2)*zeta[2])/
        (3*x) + 4*(1 + x)*H[0, x]*zeta[2]) + 
     (CF*TF*((-4*(1 - x)*(16 - 11*x + 16*x^2))/(9*x) - 
         (2*(3 + 3*x + 8*x^2)*H[0, x])/3 + 
         Lp*((4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 8*(1 + x)*H[0, x]) + 
         4*(1 + x)*H[0, 0, x]) + CF*Nf*TF*((-20*(1 + x))/9 - 
         (8*Lp*(1 + x))/3 + (4*(1 + x^2)*H[0, x])/(3*(1 - x)) + 
         (40/9 + (16*Lp)/3)*plusD[0, 1 - x] + delta[1 - x]*
          (-112/27 + (8*Lp^2)/3 + (20*LQ)/9 + (40*Lv)/9 + 
           Lp*((8*LQ)/3 + (16*Lv)/3) + 4*zeta[2])) + 
       CA*CF*((22*Lp*(1 + x))/3 + (13 + 121*x)/9 - ((17 + 5*x^2)*H[0, x])/
          (3*(1 - x)) - (2*(1 + x^2)*H[0, 0, x])/(1 - x) - 
         2*(1 + x)*zeta[2] + plusD[0, 1 - x]*(-134/9 - (44*Lp)/3 + 
           4*zeta[2]) + delta[1 - x]*(404/27 - (22*Lp^2)/3 - (67*LQ)/9 + 
           Lp*((-22*LQ)/3 - (44*Lv)/3) - (134*Lv)/9 - 11*zeta[2] + 
           2*LQ*zeta[2] + 4*Lv*zeta[2] - 14*zeta[3])) + 
       CF^2*(18*(1 - x) - 4*LQ*(1 - x) - 8*Lv*(1 - x) - 
         (2*(-5 + 2*x)*H[0, x])/(1 - x) + 8*(1 - x)*H[1, x] + 
         Lp*(-8*LQ*(1 + x) - 16*Lv*(1 + x) - (4*(1 + 3*x^2)*H[0, x])/
            (1 - x) + 16*(1 + x)*H[1, x]) + 2*(1 + x)*H[0, 0, x] + 
         (2*(1 + x^2)*(-2*H[2, x] - 2*H[1, 0, x]))/(1 - x) + 
         Lp*(16*LQ + 32*Lv)*plusD[0, 1 - x] + 32*Lp*plusD[1, 1 - x] + 
         delta[1 - x]*((-16*Lp^3)/3 + Lp*(4*LQ^2 + 16*LQ*Lv + 16*Lv^2 - 
             32*zeta[2]) - (32*zeta[3])/3)))/ep + 
     CF*Nf*TF*((-8*Lp^2*(1 + x))/3 - (4*(37 + 19*x))/27 + 
       Lp*((-40*(1 + x))/9 + (8*(1 + x^2)*H[0, x])/(3*(1 - x))) + 
       (2*(1 + x^2)*((10*H[0, x])/9 + (2*H[0, 0, x])/3))/(1 - x) - 
       (4*(1 + x)*zeta[2])/3 + plusD[0, 1 - x]*(224/27 + (80*Lp)/9 + 
         (16*Lp^2)/3 + (8*zeta[2])/3) + delta[1 - x]*(-656/81 + (32*Lp^3)/9 + 
         (112*LQ)/27 + (224*Lv)/27 + Lp^2*(40/9 + (8*LQ)/3 + (16*Lv)/3) + 
         (20*zeta[2])/3 + (4*LQ*zeta[2])/3 + (8*Lv*zeta[2])/3 + 
         Lp*((40*LQ)/9 + (80*Lv)/9 + (32*zeta[2])/3) + (88*zeta[3])/9)) + 
     CF^2*(-22*(1 - x) - (16*Lp^3*(1 + x))/3 + 
       (2*(5 - 13*x + 16*x^2)*H[0, x])/(1 - x) + 2*x*H[1, x] + 
       Lp^2*(-8*(1 - x) - 8*LQ*(1 + x) - 16*Lv*(1 + x) - 
         (4*(1 + 3*x^2)*H[0, x])/(1 - x) + 16*(1 + x)*H[1, x]) + 
       4*(1 - x)*H[2, x] - (2*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(1 - x) + 
       12*(1 - x)*H[1, 0, x] + 2*(1 + x)*H[0, 0, 0, x] + 
       (2*(1 + x^2)*(4*H[1, 2, x] + 4*H[2, 0, x] + 2*H[2, 1, x] - 
          2*H[1, 0, 0, x] + 4*H[1, 1, 0, x]))/(1 - x) + 4*(1 - x)*zeta[2] - 
       4*LQ*(1 + x)*zeta[2] - 8*Lv*(1 + x)*zeta[2] - 
       (2*(1 + 3*x^2)*H[0, x]*zeta[2])/(1 - x) + 8*(1 + x)*H[1, x]*zeta[2] + 
       plusD[1, 1 - x]*(32*Lp^2 + 16*zeta[2]) + 
       Lp*(36*(1 - x) - 8*LQ*(1 - x) - 16*Lv*(1 - x) - (4*(-5 + 2*x)*H[0, x])/
          (1 - x) + 16*(1 - x)*H[1, x] + 4*(1 + x)*H[0, 0, x] + 
         (2*(1 + x^2)*(-4*H[2, x] - 4*H[1, 0, x]))/(1 - x) - 
         8*(1 + x)*zeta[2]) + (16*(4 + 5*x^2)*zeta[3])/(3*(1 - x)) + 
       plusD[0, 1 - x]*((32*Lp^3)/3 + Lp^2*(16*LQ + 32*Lv) + 16*Lp*zeta[2] + 
         8*LQ*zeta[2] + 16*Lv*zeta[2] + (16*zeta[3])/3) + 
       delta[1 - x]*(Lp^3*((16*LQ)/3 + (32*Lv)/3) + 
         Lp^2*(4*LQ^2 + 16*LQ*Lv + 16*Lv^2 - 24*zeta[2]) + 2*LQ^2*zeta[2] + 
         8*Lv^2*zeta[2] + Lp*(8*LQ*zeta[2] + 16*Lv*zeta[2] - 16*zeta[3]) + 
         (16*Lv*zeta[3])/3 + LQ*(8*Lv*zeta[2] + (8*zeta[3])/3) - 
         42*zeta[4])) + CA*CF*((22*Lp^2*(1 + x))/3 + (8*(100 + x))/27 - 
       (2*(29 - 36*x + 83*x^2)*H[0, x])/(9*(1 - x)) - 2*x*H[1, x] + 
       ((-11 - 12*x + x^2)*H[0, 0, x])/(3*(1 - x)) - 4*(1 - x)*H[1, 0, x] + 
       (2*(1 + x^2)*(-2*H[1, 2, x] - 2*H[2, 0, x] - H[0, 0, 0, x] - 
          2*H[1, 1, 0, x]))/(1 - x) + ((-7 + 29*x)*zeta[2])/3 + 
       Lp*((2*(13 + 121*x))/9 - (2*(17 + 5*x^2)*H[0, x])/(3*(1 - x)) - 
         (4*(1 + x^2)*H[0, 0, x])/(1 - x) - 4*(1 + x)*zeta[2]) + 
       (2*(-13 + x^2)*zeta[3])/(1 - x) + plusD[0, 1 - x]*
        (-808/27 - (44*Lp^2)/3 - (22*zeta[2])/3 + Lp*(-268/9 + 8*zeta[2]) + 
         28*zeta[3]) + delta[1 - x]*(2428/81 - (88*Lp^3)/9 - (404*LQ)/27 - 
         (808*Lv)/27 - (67*zeta[2])/3 - (11*LQ*zeta[2])/3 - 
         (22*Lv*zeta[2])/3 + Lp^2*(-134/9 - (22*LQ)/3 - (44*Lv)/3 + 
           4*zeta[2]) + Lp*((-134*LQ)/9 - (268*Lv)/9 - (88*zeta[2])/3 + 
           4*LQ*zeta[2] + 8*Lv*zeta[2]) - (242*zeta[3])/9 + 14*LQ*zeta[3] + 
         28*Lv*zeta[3] + 10*zeta[4])) + 
     ep*(CF*TF*((-4*(1 - x)*(460 - 827*x + 640*x^2))/(81*x) - 
         (2*(183 - 363*x + 416*x^2)*H[0, x])/27 + 
         Lp^3*((8*(1 - x)*(4 + 7*x + 4*x^2))/(9*x) + (16*(1 + x)*H[0, x])/
            3) + (4*(21 - 12*x + 32*x^2)*H[0, 0, x])/9 + 
         Lp^2*((-8*(1 - x)*(16 - 11*x + 16*x^2))/(9*x) - 
           (4*(3 + 3*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
         (16*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 0, x])/(9*x) - 
         (2*(3 + 3*x + 8*x^2)*H[0, 0, 0, x])/3 + 4*(1 + x)*H[0, 0, 0, 0, x] + 
         (4*(1 - x)*(16 - 17*x + 16*x^2)*zeta[2])/(9*x) - 
         (2*(3 + 3*x + 8*x^2)*H[0, x]*zeta[2])/3 + 4*(1 + x)*H[0, 0, x]*
          zeta[2] + Lp*((4*(1 - x)*(136 - 71*x + 208*x^2))/(27*x) + 
           (8*(21 - 12*x + 32*x^2)*H[0, x])/9 - (4*(3 + 3*x + 8*x^2)*
             H[0, 0, x])/3 - (16*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(3*x) + 
           8*(1 + x)*H[0, 0, 0, x] - (4*(1 - x)*(4 - 11*x + 4*x^2)*zeta[2])/
            (3*x) + 8*(1 + x)*H[0, x]*zeta[2]) + 
         (8*(1 - x)*(2 - x + 2*x^2)*(-H[1, 0, 0, x] + 2*H[1, 1, 0, x] + 
            2*H[1, x]*zeta[2]))/(3*x) - (4*(1 - x)*(8 - 13*x + 8*x^2)*
           zeta[3])/(9*x) + (8*(1 + x)*H[0, x]*zeta[3])/3) + 
       CF*Nf*TF*((-16*Lp^3*(1 + x))/9 - (4*(209 + 119*x))/81 + 
         (4*(19 + 18*x + 19*x^2)*H[0, x])/(27*(1 - x)) + 
         Lp^2*((-40*(1 + x))/9 + (8*(1 + x^2)*H[0, x])/(3*(1 - x))) - 
         (20*(1 + x)*zeta[2])/9 + Lp*((-8*(37 + 19*x))/27 + 
           (2*(1 + x^2)*((20*H[0, x])/9 + (4*H[0, 0, x])/3))/(1 - x) - 
           (8*(1 + x)*zeta[2])/3) + (2*(1 + x^2)*((10*H[0, 0, x])/9 + 
            (2*H[0, 0, 0, x])/3 + (2*H[0, x]*zeta[2])/3))/(1 - x) - 
         (8*(1 + x)*zeta[3])/9 + plusD[0, 1 - x]*(1312/81 + (80*Lp^2)/9 + 
           (32*Lp^3)/9 + (40*zeta[2])/9 + Lp*(448/27 + (16*zeta[2])/3) + 
           (16*zeta[3])/9) + delta[1 - x]*(-3904/243 + (8*Lp^4)/3 + 
           (656*LQ)/81 + (1312*Lv)/81 + Lp^3*(160/27 + (16*LQ)/9 + 
             (32*Lv)/9) + (112*zeta[2])/9 + (20*LQ*zeta[2])/9 + 
           (40*Lv*zeta[2])/9 + Lp^2*(224/27 + (40*LQ)/9 + (80*Lv)/9 + 
             (40*zeta[2])/3) + (440*zeta[3])/27 + (8*LQ*zeta[3])/9 + 
           (16*Lv*zeta[3])/9 + Lp*((224*LQ)/27 + (448*Lv)/27 + 
             (160*zeta[2])/9 + (8*LQ*zeta[2])/3 + (16*Lv*zeta[2])/3 + 
             (64*zeta[3])/3) + (97*zeta[4])/3)) + 
       CF^2*(56*(1 - x) - (16*Lp^4*(1 + x))/3 - 
         (2*(-9 - 26*x + 19*x^2)*H[0, x])/(1 - x) + 2*(1 + x)*H[1, x] + 
         Lp^3*((-32*(1 - x))/3 - (16*LQ*(1 + x))/3 - (32*Lv*(1 + x))/3 - 
           (8*(1 + 3*x^2)*H[0, x])/(3*(1 - x)) + (32*(1 + x)*H[1, x])/3) + 
         (2*(5 - 13*x + 16*x^2)*H[0, 0, x])/(1 - x) - 24*(1 - x)*H[1, 0, x] - 
         2*x*H[1, 1, x] - 8*(1 - x)*H[1, 2, x] - 8*(1 - x)*H[2, 0, x] - 
         4*(1 - x)*H[2, 1, x] - (2*(-3 - 2*x + 2*x^2)*H[0, 0, 0, x])/
          (1 - x) + 12*(1 - x)*H[1, 0, 0, x] - 24*(1 - x)*H[1, 1, 0, x] + 
         2*(1 + x)*H[0, 0, 0, 0, x] - 6*(1 - x)*zeta[2] - 
         4*LQ*(1 - x)*zeta[2] - 8*Lv*(1 - x)*zeta[2] - 
         (2*(-5 + 2*x)*H[0, x]*zeta[2])/(1 - x) - 8*(1 - x)*H[1, x]*zeta[2] + 
         2*(1 + x)*H[0, 0, x]*zeta[2] + Lp^2*(36*(1 - x) - 8*LQ*(1 - x) - 
           16*Lv*(1 - x) - (4*(-5 + 2*x)*H[0, x])/(1 - x) + 
           16*(1 - x)*H[1, x] + 4*(1 + x)*H[0, 0, x] + 
           (2*(1 + x^2)*(-4*H[2, x] - 4*H[1, 0, x]))/(1 - x) - 
           16*(1 + x)*zeta[2]) + (2*(1 + x^2)*(8*H[3, 0, x] - 
            8*H[1, 1, 2, x] - 4*H[1, 2, 1, x] + 4*H[2, 0, 0, x] - 
            2*H[2, 1, 1, x] - 2*H[1, 0, 0, 0, x] + 4*H[1, 1, 0, 0, x] - 
            8*H[1, 1, 1, 0, x] - 2*H[2, x]*zeta[2] - 2*H[1, 0, x]*zeta[2]))/
          (1 - x) - (64*(1 - x)*zeta[3])/3 - (8*LQ*(1 + x)*zeta[3])/3 - 
         (16*Lv*(1 + x)*zeta[3])/3 - (4*(1 + 3*x^2)*H[0, x]*zeta[3])/
          (3*(1 - x)) - (32*(1 + 2*x^2)*H[1, x]*zeta[3])/(3*(1 - x)) + 
         plusD[1, 1 - x]*((64*Lp^3)/3 + 32*Lp*zeta[2] + (32*zeta[3])/3) + 
         Lp*(-44*(1 - x) + (4*(5 - 13*x + 16*x^2)*H[0, x])/(1 - x) + 
           4*x*H[1, x] + 8*(1 - x)*H[2, x] - (4*(-3 - 2*x + 2*x^2)*
             H[0, 0, x])/(1 - x) + 24*(1 - x)*H[1, 0, x] + 
           4*(1 + x)*H[0, 0, 0, x] + (2*(1 + x^2)*(8*H[1, 2, x] + 
              8*H[2, 0, x] + 4*H[2, 1, x] - 4*H[1, 0, 0, x] + 
              8*H[1, 1, 0, x]))/(1 - x) - 8*LQ*(1 + x)*zeta[2] - 
           16*Lv*(1 + x)*zeta[2] - (4*(1 + 3*x^2)*H[0, x]*zeta[2])/(1 - x) + 
           16*(1 + x)*H[1, x]*zeta[2] + (16*(7 + 11*x^2)*zeta[3])/
            (3*(1 - x))) + (4*(5 + 12*x^2)*zeta[4])/(1 - x) + 
         plusD[0, 1 - x]*((32*Lp^4)/3 + Lp^3*((32*LQ)/3 + (64*Lv)/3) + 
           32*Lp^2*zeta[2] + (16*LQ*zeta[3])/3 + (32*Lv*zeta[3])/3 + 
           Lp*(16*LQ*zeta[2] + 32*Lv*zeta[2] + (64*zeta[3])/3) + 
           28*zeta[4]) + delta[1 - x]*((32*Lp^5)/15 + 
           Lp^4*((16*LQ)/3 + (32*Lv)/3) + Lp^3*((8*LQ^2)/3 + (32*LQ*Lv)/3 + 
             (32*Lv^2)/3 - (16*zeta[2])/3) + Lp^2*(16*LQ*zeta[2] + 
             32*Lv*zeta[2] - (16*zeta[3])/3) + (4*LQ^2*zeta[3])/3 + 
           (16*Lv^2*zeta[3])/3 - (32*zeta[2]*zeta[3])/3 + 
           Lp*(4*LQ^2*zeta[2] + 16*Lv^2*zeta[2] + (64*Lv*zeta[3])/3 + 
             LQ*(16*Lv*zeta[2] + (32*zeta[3])/3) - 56*zeta[4]) + 
           28*Lv*zeta[4] + LQ*((16*Lv*zeta[3])/3 + 14*zeta[4]) - 
           (64*zeta[5])/5)) + CA*CF*((44*Lp^3*(1 + x))/9 + 
         (4*(211 + 1003*x))/81 + ((-359 - 846*x + 289*x^2)*H[0, x])/
          (27*(1 - x)) - 2*(1 + x)*H[1, x] - (2*(29 - 36*x + 83*x^2)*
           H[0, 0, x])/(9*(1 - x)) + 12*(1 - x)*H[1, 0, x] + 2*x*H[1, 1, x] + 
         4*(1 - x)*H[1, 2, x] + 4*(1 - x)*H[2, 0, x] + 
         ((-11 - 12*x + x^2)*H[0, 0, 0, x])/(3*(1 - x)) - 
         4*(1 - x)*H[1, 0, 0, x] + 12*(1 - x)*H[1, 1, 0, x] + 
         ((121 + 13*x)*zeta[2])/9 - ((17 + 5*x^2)*H[0, x]*zeta[2])/
          (3*(1 - x)) + 8*(1 - x)*H[1, x]*zeta[2] + 
         Lp^2*((2*(13 + 121*x))/9 - (2*(17 + 5*x^2)*H[0, x])/(3*(1 - x)) - 
           (4*(1 + x^2)*H[0, 0, x])/(1 - x) - 4*(1 + x)*zeta[2]) + 
         (4*(-8 + 19*x)*zeta[3])/9 + Lp*((16*(100 + x))/27 - 
           (4*(29 - 36*x + 83*x^2)*H[0, x])/(9*(1 - x)) - 4*x*H[1, x] + 
           (2*(-11 - 12*x + x^2)*H[0, 0, x])/(3*(1 - x)) - 
           8*(1 - x)*H[1, 0, x] + (2*(1 + x^2)*(-4*H[1, 2, x] - 
              4*H[2, 0, x] - 2*H[0, 0, 0, x] - 4*H[1, 1, 0, x]))/(1 - x) + 
           (2*(-7 + 29*x)*zeta[2])/3 + (4*(-13 + x^2)*zeta[3])/(1 - x)) + 
         (2*(1 + x^2)*(-4*H[3, 0, x] + 4*H[1, 1, 2, x] + 2*H[1, 2, 1, x] - 
            2*H[2, 0, 0, x] - H[0, 0, 0, 0, x] - 2*H[1, 1, 0, 0, x] + 
            4*H[1, 1, 1, 0, x] - H[0, 0, x]*zeta[2] + 4*H[1, x]*zeta[3]))/
          (1 - x) + (2*(-24 + 7*x^2)*zeta[4])/(1 - x) + 
         plusD[0, 1 - x]*(-4856/81 - (88*Lp^3)/9 - (134*zeta[2])/9 + 
           Lp^2*(-268/9 + 8*zeta[2]) - (44*zeta[3])/9 + 
           Lp*(-1616/27 - (44*zeta[2])/3 + 56*zeta[3]) + 62*zeta[4]) + 
         delta[1 - x]*(14576/243 - (22*Lp^4)/3 - (2428*LQ)/81 - 
           (4856*Lv)/81 - (404*zeta[2])/9 - (67*LQ*zeta[2])/9 - 
           (134*Lv*zeta[2])/9 + Lp^3*(-536/27 - (44*LQ)/9 - (88*Lv)/9 + 
             (16*zeta[2])/3) - (1474*zeta[3])/27 - (22*LQ*zeta[3])/9 - 
           (44*Lv*zeta[3])/9 + (86*zeta[2]*zeta[3])/3 + 
           Lp^2*(-808/27 - (134*LQ)/9 - (268*Lv)/9 - (110*zeta[2])/3 + 
             4*LQ*zeta[2] + 8*Lv*zeta[2] + 28*zeta[3]) - (1067*zeta[4])/12 + 
           31*LQ*zeta[4] + 62*Lv*zeta[4] + Lp*((-808*LQ)/27 - (1616*Lv)/27 - 
             (536*zeta[2])/9 - (22*LQ*zeta[2])/3 - (44*Lv*zeta[2])/3 - 
             (176*zeta[3])/3 + 28*LQ*zeta[3] + 56*Lv*zeta[3] + 82*zeta[4]) - 
           2*zeta[5]))) + 
     ep^2*(CF*TF*((8*(1 - x)*(1594 - 1151*x + 1936*x^2))/(243*x) + 
         (4*(1263 - 1119*x + 1280*x^2)*H[0, x])/81 + 
         Lp^4*((4*(1 - x)*(4 + 7*x + 4*x^2))/(9*x) + (8*(1 + x)*H[0, x])/3) - 
         (2*(183 - 363*x + 416*x^2)*H[0, 0, x])/27 + 
         Lp^3*((-16*(1 - x)*(16 - 11*x + 16*x^2))/(27*x) - 
           (8*(3 + 3*x + 8*x^2)*H[0, x])/9 + (16*(1 + x)*H[0, 0, x])/3) - 
         (32*(1 - x)*(26 - 25*x + 26*x^2)*H[1, 0, x])/(27*x) + 
         (4*(21 - 12*x + 32*x^2)*H[0, 0, 0, x])/9 + 
         (16*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 0, 0, x])/(9*x) - 
         (32*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 1, 0, x])/(9*x) - 
         (2*(3 + 3*x + 8*x^2)*H[0, 0, 0, 0, x])/3 + 
         4*(1 + x)*H[0, 0, 0, 0, 0, x] - (2*(1 - x)*(280 - 329*x + 208*x^2)*
           zeta[2])/(27*x) + (4*(21 - 12*x + 32*x^2)*H[0, x]*zeta[2])/9 - 
         (32*(1 - x)*(8 - 7*x + 8*x^2)*H[1, x]*zeta[2])/(9*x) - 
         (2*(3 + 3*x + 8*x^2)*H[0, 0, x]*zeta[2])/3 + 4*(1 + x)*H[0, 0, 0, x]*
          zeta[2] + Lp^2*((4*(1 - x)*(136 - 71*x + 208*x^2))/(27*x) + 
           (8*(21 - 12*x + 32*x^2)*H[0, x])/9 - (4*(3 + 3*x + 8*x^2)*
             H[0, 0, x])/3 - (16*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(3*x) + 
           8*(1 + x)*H[0, 0, 0, x] - (4*(1 - x)*(4 - 11*x + 4*x^2)*zeta[2])/
            (3*x) + 8*(1 + x)*H[0, x]*zeta[2]) + 
         (8*(1 - x)*(32 - 31*x + 32*x^2)*zeta[3])/(27*x) - 
         (4*(3 + 3*x + 8*x^2)*H[0, x]*zeta[3])/9 + 
         (8*(1 + x)*H[0, 0, x]*zeta[3])/3 + 
         Lp*((-8*(1 - x)*(460 - 827*x + 640*x^2))/(81*x) - 
           (4*(183 - 363*x + 416*x^2)*H[0, x])/27 + 
           (8*(21 - 12*x + 32*x^2)*H[0, 0, x])/9 + 
           (32*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 0, x])/(9*x) - 
           (4*(3 + 3*x + 8*x^2)*H[0, 0, 0, x])/3 + 8*(1 + x)*
            H[0, 0, 0, 0, x] + (8*(1 - x)*(16 - 17*x + 16*x^2)*zeta[2])/
            (9*x) - (4*(3 + 3*x + 8*x^2)*H[0, x]*zeta[2])/3 + 
           8*(1 + x)*H[0, 0, x]*zeta[2] + (8*(1 - x)*(2 - x + 2*x^2)*
             (-2*H[1, 0, 0, x] + 4*H[1, 1, 0, x] + 4*H[1, x]*zeta[2]))/
            (3*x) - (8*(1 - x)*(8 - 13*x + 8*x^2)*zeta[3])/(9*x) + 
           (16*(1 + x)*H[0, x]*zeta[3])/3) + (8*(1 - x)*(2 - x + 2*x^2)*
           (-H[1, 0, 0, 0, x] + 2*H[1, 1, 0, 0, x] - 4*H[1, 1, 1, 0, x] - 
            H[1, 0, x]*zeta[2] - 4*H[1, 1, x]*zeta[2] + 2*H[1, x]*zeta[3]))/
          (3*x) - (7*(1 - x)*(28 - 23*x + 28*x^2)*zeta[4])/(6*x) + 
         7*(1 + x)*H[0, x]*zeta[4]) + CF*Nf*TF*((-8*Lp^4*(1 + x))/9 - 
         (16*(307 + 181*x))/243 + (4*(119 + 90*x + 119*x^2)*H[0, x])/
          (81*(1 - x)) + Lp^3*((-80*(1 + x))/27 + (16*(1 + x^2)*H[0, x])/
            (9*(1 - x))) + (4*(19 + 18*x + 19*x^2)*H[0, 0, x])/(27*(1 - x)) - 
         (4*(37 + 19*x)*zeta[2])/27 + Lp^2*((-8*(37 + 19*x))/27 + 
           (2*(1 + x^2)*((20*H[0, x])/9 + (4*H[0, 0, x])/3))/(1 - x) - 
           (8*(1 + x)*zeta[2])/3) - (40*(1 + x)*zeta[3])/27 + 
         Lp*((-8*(209 + 119*x))/81 + (8*(19 + 18*x + 19*x^2)*H[0, x])/
            (27*(1 - x)) - (40*(1 + x)*zeta[2])/9 + 
           (2*(1 + x^2)*((20*H[0, 0, x])/9 + (4*H[0, 0, 0, x])/3 + 
              (4*H[0, x]*zeta[2])/3))/(1 - x) - (16*(1 + x)*zeta[3])/9) + 
         (2*(1 + x^2)*((10*H[0, 0, 0, x])/9 + (2*H[0, 0, 0, 0, x])/3 + 
            (10*H[0, x]*zeta[2])/9 + (2*H[0, 0, x]*zeta[2])/3 + 
            (4*H[0, x]*zeta[3])/9))/(1 - x) - (7*(1 + x)*zeta[4])/3 + 
         plusD[0, 1 - x]*(7808/243 + (160*Lp^3)/27 + (16*Lp^4)/9 + 
           (224*zeta[2])/27 + Lp^2*(448/27 + (16*zeta[2])/3) + 
           (80*zeta[3])/27 + Lp*(2624/81 + (80*zeta[2])/9 + (32*zeta[3])/9) + 
           (14*zeta[4])/3) + delta[1 - x]*(-23360/729 + (64*Lp^5)/45 + 
           (3904*LQ)/243 + (7808*Lv)/243 + Lp^4*(40/9 + (8*LQ)/9 + 
             (16*Lv)/9) + (656*zeta[2])/27 + (112*LQ*zeta[2])/27 + 
           (224*Lv*zeta[2])/27 + Lp^3*(896/81 + (80*LQ)/27 + (160*Lv)/27 + 
             (32*zeta[2])/3) + (2464*zeta[3])/81 + (40*LQ*zeta[3])/27 + 
           (80*Lv*zeta[3])/27 + (40*zeta[2]*zeta[3])/3 + 
           Lp^2*(1312/81 + (224*LQ)/27 + (448*Lv)/27 + (200*zeta[2])/9 + 
             (8*LQ*zeta[2])/3 + (16*Lv*zeta[2])/3 + (208*zeta[3])/9) + 
           (485*zeta[4])/9 + (7*LQ*zeta[4])/3 + (14*Lv*zeta[4])/3 + 
           Lp*((1312*LQ)/81 + (2624*Lv)/81 + (896*zeta[2])/27 + 
             (40*LQ*zeta[2])/9 + (80*Lv*zeta[2])/9 + (320*zeta[3])/9 + 
             (16*LQ*zeta[3])/9 + (32*Lv*zeta[3])/9 + (208*zeta[4])/3) + 
           (632*zeta[5])/15)) + CF^2*(-80*(1 - x) - (16*Lp^5*(1 + x))/5 + 
         (4*(9 - 22*x + 29*x^2)*H[0, x])/(1 - x) + 4*(1 + x)*H[1, x] + 
         Lp^4*(-8*(1 - x) - (8*LQ*(1 + x))/3 - (16*Lv*(1 + x))/3 - 
           (4*(1 + 3*x^2)*H[0, x])/(3*(1 - x)) + (16*(1 + x)*H[1, x])/3) - 
         (2*(-9 - 26*x + 19*x^2)*H[0, 0, x])/(1 - x) + 
         48*(1 - x)*H[1, 0, x] - 2*(1 + x)*H[1, 1, x] - 
         16*(1 - x)*H[3, 0, x] + (2*(5 - 13*x + 16*x^2)*H[0, 0, 0, x])/
          (1 - x) - 24*(1 - x)*H[1, 0, 0, x] + 48*(1 - x)*H[1, 1, 0, x] + 
         2*x*H[1, 1, 1, x] + 16*(1 - x)*H[1, 1, 2, x] + 
         8*(1 - x)*H[1, 2, 1, x] - 8*(1 - x)*H[2, 0, 0, x] + 
         4*(1 - x)*H[2, 1, 1, x] - (2*(-3 - 2*x + 2*x^2)*H[0, 0, 0, 0, x])/
          (1 - x) + 12*(1 - x)*H[1, 0, 0, 0, x] - 24*(1 - x)*
          H[1, 1, 0, 0, x] + 48*(1 - x)*H[1, 1, 1, 0, x] + 
         2*(1 + x)*H[0, 0, 0, 0, 0, x] + 26*(1 - x)*zeta[2] + 
         (2*(5 - 13*x + 16*x^2)*H[0, x]*zeta[2])/(1 - x) - 
         2*(-24 + 23*x)*H[1, x]*zeta[2] + 4*(1 - x)*H[2, x]*zeta[2] - 
         (2*(-3 - 2*x + 2*x^2)*H[0, 0, x]*zeta[2])/(1 - x) + 
         12*(1 - x)*H[1, 0, x]*zeta[2] + 32*(1 - x)*H[1, 1, x]*zeta[2] + 
         2*(1 + x)*H[0, 0, 0, x]*zeta[2] + Lp^3*(24*(1 - x) - 
           (16*LQ*(1 - x))/3 - (32*Lv*(1 - x))/3 - (8*(-5 + 2*x)*H[0, x])/
            (3*(1 - x)) + (32*(1 - x)*H[1, x])/3 + (8*(1 + x)*H[0, 0, x])/3 + 
           (2*(1 + x^2)*((-8*H[2, x])/3 - (8*H[1, 0, x])/3))/(1 - x) - 
           16*(1 + x)*zeta[2]) - 12*(1 - x)*zeta[3] - (8*LQ*(1 - x)*zeta[3])/
          3 - (16*Lv*(1 - x)*zeta[3])/3 - (4*(-5 + 2*x)*H[0, x]*zeta[3])/
          (3*(1 - x)) + (16*(1 - x)*H[1, x]*zeta[3])/3 + 
         (4*(1 + x)*H[0, 0, x]*zeta[3])/3 + (8*(1 + 3*x^2)*zeta[2]*zeta[3])/
          (1 - x) + Lp^2*(-44*(1 - x) + (4*(5 - 13*x + 16*x^2)*H[0, x])/
            (1 - x) + 4*x*H[1, x] + 8*(1 - x)*H[2, x] - 
           (4*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(1 - x) + 
           24*(1 - x)*H[1, 0, x] + 4*(1 + x)*H[0, 0, 0, x] + 
           (2*(1 + x^2)*(8*H[1, 2, x] + 8*H[2, 0, x] + 4*H[2, 1, x] - 
              4*H[1, 0, 0, x] + 8*H[1, 1, 0, x]))/(1 - x) - 
           8*(1 - x)*zeta[2] - 8*LQ*(1 + x)*zeta[2] - 16*Lv*(1 + x)*zeta[2] - 
           (4*(1 + 3*x^2)*H[0, x]*zeta[2])/(1 - x) + 16*(1 + x)*H[1, x]*
            zeta[2] + (32*(1 + 2*x^2)*zeta[3])/(1 - x)) + 
         (2*(1 + x^2)*(16*H[4, 0, x] + 8*H[3, 0, 0, x] + 
            16*H[1, 1, 1, 2, x] + 8*H[1, 1, 2, 1, x] + 4*H[1, 2, 1, 1, x] + 
            4*H[2, 0, 0, 0, x] + 2*H[2, 1, 1, 1, x] - 2*H[1, 0, 0, 0, 0, x] + 
            4*H[1, 1, 0, 0, 0, x] - 8*H[1, 1, 1, 0, 0, x] + 
            16*H[1, 1, 1, 1, 0, x] + 4*H[1, 2, x]*zeta[2] + 
            4*H[2, 0, x]*zeta[2] + 2*H[2, 1, x]*zeta[2] - 2*H[1, 0, 0, x]*
             zeta[2] + 4*H[1, 1, 0, x]*zeta[2] - (4*H[2, x]*zeta[3])/3 - 
            (4*H[1, 0, x]*zeta[3])/3 + 16*H[1, 1, x]*zeta[3]))/(1 - x) + 
         (1 - x)*zeta[4] - 7*LQ*(1 + x)*zeta[4] - 14*Lv*(1 + x)*zeta[4] - 
         (7*(1 + 3*x^2)*H[0, x]*zeta[4])/(2*(1 - x)) - 
         (2*(3 + 17*x^2)*H[1, x]*zeta[4])/(1 - x) + plusD[1, 1 - x]*
          ((32*Lp^4)/3 + 32*Lp^2*zeta[2] + (64*Lp*zeta[3])/3 + 28*zeta[4]) + 
         Lp*(112*(1 - x) - (4*(-9 - 26*x + 19*x^2)*H[0, x])/(1 - x) + 
           4*(1 + x)*H[1, x] + (4*(5 - 13*x + 16*x^2)*H[0, 0, x])/(1 - x) - 
           48*(1 - x)*H[1, 0, x] - 4*x*H[1, 1, x] - 16*(1 - x)*H[1, 2, x] - 
           16*(1 - x)*H[2, 0, x] - 8*(1 - x)*H[2, 1, x] - 
           (4*(-3 - 2*x + 2*x^2)*H[0, 0, 0, x])/(1 - x) + 
           24*(1 - x)*H[1, 0, 0, x] - 48*(1 - x)*H[1, 1, 0, x] + 
           4*(1 + x)*H[0, 0, 0, 0, x] - 12*(1 - x)*zeta[2] - 
           8*LQ*(1 - x)*zeta[2] - 16*Lv*(1 - x)*zeta[2] - 
           (4*(-5 + 2*x)*H[0, x]*zeta[2])/(1 - x) - 16*(1 - x)*H[1, x]*
            zeta[2] + 4*(1 + x)*H[0, 0, x]*zeta[2] + 
           (2*(1 + x^2)*(16*H[3, 0, x] - 16*H[1, 1, 2, x] - 8*H[1, 2, 1, x] + 
              8*H[2, 0, 0, x] - 4*H[2, 1, 1, x] - 4*H[1, 0, 0, 0, x] + 
              8*H[1, 1, 0, 0, x] - 16*H[1, 1, 1, 0, x] - 4*H[2, x]*zeta[2] - 
              4*H[1, 0, x]*zeta[2]))/(1 - x) - 48*(1 - x)*zeta[3] - 
           (16*LQ*(1 + x)*zeta[3])/3 - (32*Lv*(1 + x)*zeta[3])/3 - 
           (8*(1 + 3*x^2)*H[0, x]*zeta[3])/(3*(1 - x)) - 
           (64*(1 + 2*x^2)*H[1, x]*zeta[3])/(3*(1 - x)) + 
           (2*(13 + 55*x^2)*zeta[4])/(1 - x)) + (8*(67 + 73*x^2)*zeta[5])/
          (5*(1 - x)) + plusD[0, 1 - x]*((32*Lp^5)/5 + 
           Lp^4*((16*LQ)/3 + (32*Lv)/3) + 32*Lp^3*zeta[2] + 
           16*zeta[2]*zeta[3] + Lp^2*(16*LQ*zeta[2] + 32*Lv*zeta[2] + 
             32*zeta[3]) + 14*LQ*zeta[4] + 28*Lv*zeta[4] + 
           Lp*((32*LQ*zeta[3])/3 + (64*Lv*zeta[3])/3 + 84*zeta[4]) + 
           (48*zeta[5])/5) + delta[1 - x]*((16*Lp^6)/9 + 
           Lp^5*((16*LQ)/5 + (32*Lv)/5) + Lp^4*((4*LQ^2)/3 + (16*LQ*Lv)/3 + 
             (16*Lv^2)/3 + (16*zeta[2])/3) - (8*zeta[3]^2)/9 + 
           Lp^3*(16*LQ*zeta[2] + 32*Lv*zeta[2] + (64*zeta[3])/9) + 
           Lp^2*(4*LQ^2*zeta[2] + 16*Lv^2*zeta[2] + 32*Lv*zeta[3] + 
             LQ*(16*Lv*zeta[2] + 16*zeta[3]) - 14*zeta[4]) + 
           (7*LQ^2*zeta[4])/2 + 14*Lv^2*zeta[4] + Lp*((8*LQ^2*zeta[3])/3 + 
             (32*Lv^2*zeta[3])/3 - (16*zeta[2]*zeta[3])/3 + 84*Lv*zeta[4] + 
             LQ*((32*Lv*zeta[3])/3 + 42*zeta[4]) - 16*zeta[5]) + 
           LQ*(8*zeta[2]*zeta[3] + 14*Lv*zeta[4] + (24*zeta[5])/5) + 
           Lv*(16*zeta[2]*zeta[3] + (48*zeta[5])/5) - 39*zeta[6])) + 
       CA*CF*((22*Lp^4*(1 + x))/9 + (2*(14209 + 367*x))/243 - 
         (4*(517 - 630*x + 1489*x^2)*H[0, x])/(81*(1 - x)) - 
         4*(1 + x)*H[1, x] + ((-359 - 846*x + 289*x^2)*H[0, 0, x])/
          (27*(1 - x)) - 24*(1 - x)*H[1, 0, x] + 2*(1 + x)*H[1, 1, x] + 
         8*(1 - x)*H[3, 0, x] - (2*(29 - 36*x + 83*x^2)*H[0, 0, 0, x])/
          (9*(1 - x)) + 12*(1 - x)*H[1, 0, 0, x] - 24*(1 - x)*H[1, 1, 0, x] - 
         2*x*H[1, 1, 1, x] - 8*(1 - x)*H[1, 1, 2, x] - 
         4*(1 - x)*H[1, 2, 1, x] + 4*(1 - x)*H[2, 0, 0, x] + 
         ((-11 - 12*x + x^2)*H[0, 0, 0, 0, x])/(3*(1 - x)) - 
         4*(1 - x)*H[1, 0, 0, 0, x] + 12*(1 - x)*H[1, 1, 0, 0, x] - 
         24*(1 - x)*H[1, 1, 1, 0, x] + (8*(19 + 82*x)*zeta[2])/27 - 
         (2*(29 - 36*x + 83*x^2)*H[0, x]*zeta[2])/(9*(1 - x)) + 
         2*(-12 + 11*x)*H[1, x]*zeta[2] + ((-11 - 12*x + x^2)*H[0, 0, x]*
           zeta[2])/(3*(1 - x)) - 4*(1 - x)*H[1, 0, x]*zeta[2] - 
         16*(1 - x)*H[1, 1, x]*zeta[2] + Lp^3*((4*(13 + 121*x))/27 - 
           (4*(17 + 5*x^2)*H[0, x])/(9*(1 - x)) - (8*(1 + x^2)*H[0, 0, x])/
            (3*(1 - x)) - (8*(1 + x)*zeta[2])/3) - (2*(-175 + 41*x)*zeta[3])/
          27 - (2*(17 + 5*x^2)*H[0, x]*zeta[3])/(9*(1 - x)) + 
         (2*(-35 + 11*x^2)*zeta[2]*zeta[3])/(3*(1 - x)) + 
         Lp^2*((16*(100 + x))/27 - (4*(29 - 36*x + 83*x^2)*H[0, x])/
            (9*(1 - x)) - 4*x*H[1, x] + (2*(-11 - 12*x + x^2)*H[0, 0, x])/
            (3*(1 - x)) - 8*(1 - x)*H[1, 0, x] + 
           (2*(1 + x^2)*(-4*H[1, 2, x] - 4*H[2, 0, x] - 2*H[0, 0, 0, x] - 
              4*H[1, 1, 0, x]))/(1 - x) + (2*(-7 + 29*x)*zeta[2])/3 + 
           (4*(-13 + x^2)*zeta[3])/(1 - x)) + (7*(-61 + 83*x)*zeta[4])/12 + 
         Lp*((8*(211 + 1003*x))/81 + (2*(-359 - 846*x + 289*x^2)*H[0, x])/
            (27*(1 - x)) - 4*(1 + x)*H[1, x] - (4*(29 - 36*x + 83*x^2)*
             H[0, 0, x])/(9*(1 - x)) + 24*(1 - x)*H[1, 0, x] + 
           4*x*H[1, 1, x] + 8*(1 - x)*H[1, 2, x] + 8*(1 - x)*H[2, 0, x] + 
           (2*(-11 - 12*x + x^2)*H[0, 0, 0, x])/(3*(1 - x)) - 
           8*(1 - x)*H[1, 0, 0, x] + 24*(1 - x)*H[1, 1, 0, x] + 
           (2*(121 + 13*x)*zeta[2])/9 - (2*(17 + 5*x^2)*H[0, x]*zeta[2])/
            (3*(1 - x)) + 16*(1 - x)*H[1, x]*zeta[2] + 
           (8*(-8 + 19*x)*zeta[3])/9 + (2*(1 + x^2)*(-8*H[3, 0, x] + 
              8*H[1, 1, 2, x] + 4*H[1, 2, 1, x] - 4*H[2, 0, 0, x] - 
              2*H[0, 0, 0, 0, x] - 4*H[1, 1, 0, 0, x] + 8*H[1, 1, 1, 0, x] - 
              2*H[0, 0, x]*zeta[2] + 8*H[1, x]*zeta[3]))/(1 - x) + 
           (4*(-24 + 7*x^2)*zeta[4])/(1 - x)) + 
         (2*(1 + x^2)*(-8*H[4, 0, x] - 4*H[3, 0, 0, x] - 8*H[1, 1, 1, 2, x] - 
            4*H[1, 1, 2, 1, x] - 2*H[1, 2, 1, 1, x] - 2*H[2, 0, 0, 0, x] - 
            H[0, 0, 0, 0, 0, x] - 2*H[1, 1, 0, 0, 0, x] + 
            4*H[1, 1, 1, 0, 0, x] - 8*H[1, 1, 1, 1, 0, x] - 
            2*H[1, 2, x]*zeta[2] - 2*H[2, 0, x]*zeta[2] - H[0, 0, 0, x]*
             zeta[2] - 2*H[1, 1, 0, x]*zeta[2] - (2*H[0, 0, x]*zeta[3])/3 - 
            8*H[1, 1, x]*zeta[3] + 5*H[1, x]*zeta[4]))/(1 - x) + 
         (2*(-59 + 3*x^2)*zeta[5])/(1 - x) + plusD[0, 1 - x]*
          (-29152/243 - (44*Lp^4)/9 - (808*zeta[2])/27 + 
           Lp^3*(-536/27 + (16*zeta[2])/3) - (268*zeta[3])/27 + 
           (92*zeta[2]*zeta[3])/3 + Lp^2*(-1616/27 - (44*zeta[2])/3 + 
             56*zeta[3]) - (77*zeta[4])/6 + Lp*(-9712/81 - (268*zeta[2])/9 - 
             (88*zeta[3])/9 + 124*zeta[4]) + 124*zeta[5]) + 
         delta[1 - x]*(87472/729 - (176*Lp^5)/45 - (14576*LQ)/243 - 
           (29152*Lv)/243 - (2428*zeta[2])/27 - (404*LQ*zeta[2])/27 - 
           (808*Lv*zeta[2])/27 + Lp^4*(-134/9 - (22*LQ)/9 - (44*Lv)/9 + 
             4*zeta[2]) - (8888*zeta[3])/81 - (134*LQ*zeta[3])/27 - 
           (268*Lv*zeta[3])/27 - (110*zeta[2]*zeta[3])/3 + 
           (206*zeta[3]^2)/3 + Lp^3*(-3232/81 - (268*LQ)/27 - (536*Lv)/27 - 
             (88*zeta[2])/3 + (8*LQ*zeta[2])/3 + (16*Lv*zeta[2])/3 + 
             (112*zeta[3])/3) - (6499*zeta[4])/36 - (77*LQ*zeta[4])/12 - 
           (77*Lv*zeta[4])/6 + Lp^2*(-4856/81 - (808*LQ)/27 - (1616*Lv)/27 - 
             (670*zeta[2])/9 - (22*LQ*zeta[2])/3 - (44*Lv*zeta[2])/3 - 
             (572*zeta[3])/9 + 28*LQ*zeta[3] + 56*Lv*zeta[3] + 144*zeta[4]) - 
           (1738*zeta[5])/15 + LQ*((46*zeta[2]*zeta[3])/3 + 62*zeta[5]) + 
           Lp*((-4856*LQ)/81 - (9712*Lv)/81 - (3232*zeta[2])/27 - 
             (134*LQ*zeta[2])/9 - (268*Lv*zeta[2])/9 - (1072*zeta[3])/9 - 
             (44*LQ*zeta[3])/9 - (88*Lv*zeta[3])/9 + 88*zeta[2]*zeta[3] - 
             (572*zeta[4])/3 + 62*LQ*zeta[4] + 124*Lv*zeta[4] + 
             120*zeta[5]) + Lv*((92*zeta[2]*zeta[3])/3 + 124*zeta[5]) + 
           (2009*zeta[6])/8)))
 
Bbareqg0 = 0
 
Bbareqg1 = (-2*TF*(1 - 2*x + 2*x^2))/ep + 
     TF*(4*(1 - x)*x - 2*Lp*(1 - 2*x + 2*x^2)) + 
     ep*TF*(4*(1 - x)*x + 4*Lp*(1 - x)*x + Lp^2*(-1 + 2*x - 2*x^2) + 
       (-1 + 2*x - 2*x^2)*zeta[2]) + ep^2*TF*(4*(1 - x)*x + 
       2*Lp^2*(1 - x)*x + (Lp^3*(-1 + 2*x - 2*x^2))/3 + 2*(1 - x)*x*zeta[2] + 
       Lp*(4*(1 - x)*x + (-1 + 2*x - 2*x^2)*zeta[2]) - 
       (2*(1 - 2*x + 2*x^2)*zeta[3])/3) + 
     ep^3*TF*(4*(1 - x)*x + (2*Lp^3*(1 - x)*x)/3 + (Lp^4*(-1 + 2*x - 2*x^2))/
        12 + 2*(1 - x)*x*zeta[2] + Lp^2*(2*(1 - x)*x + 
         ((-1 + 2*x - 2*x^2)*zeta[2])/2) + (4*(1 - x)*x*zeta[3])/3 + 
       Lp*(4*(1 - x)*x + 2*(1 - x)*x*zeta[2] - (2*(1 - 2*x + 2*x^2)*zeta[3])/
          3) - (9*(1 - 2*x + 2*x^2)*zeta[4])/8) + 
     ep^4*TF*(4*(1 - x)*x + (Lp^4*(1 - x)*x)/6 + (Lp^5*(-1 + 2*x - 2*x^2))/
        60 + 2*(1 - x)*x*zeta[2] + Lp^3*((2*(1 - x)*x)/3 + 
         ((-1 + 2*x - 2*x^2)*zeta[2])/6) + (4*(1 - x)*x*zeta[3])/3 + 
       ((-1 + 2*x - 2*x^2)*zeta[2]*zeta[3])/3 + 
       Lp^2*(2*(1 - x)*x + (1 - x)*x*zeta[2] + ((-1 + 2*x - 2*x^2)*zeta[3])/
          3) + (9*(1 - x)*x*zeta[4])/4 + 
       Lp*(4*(1 - x)*x + 2*(1 - x)*x*zeta[2] + (4*(1 - x)*x*zeta[3])/3 - 
         (9*(1 - 2*x + 2*x^2)*zeta[4])/8) - (2*(1 - 2*x + 2*x^2)*zeta[5])/5)
 
Bbareqg2 = (-8*CF*TF*((1 - x)^2 + x^2))/ep^3 + 
     (CF*TF*(-7 + 32*x - 28*x^2 - 8*Lp*((1 - x)^2 + x^2) - 
         2*(1 - 2*x + 4*x^2)*H[0, x] + 4*((1 - x)^2 + x^2)*
          (LQ + 2*Lv - H[1, x])) + CA*TF*((2*(1 - x)*(4 + 7*x + 31*x^2))/
          (3*x) + 4*(1 + 4*x)*H[0, x] - 4*((1 - x)^2 + x^2)*H[1, x]))/ep^2 + 
     (CA*TF*((2*(-32 + 54*x - 45*x^2 + 14*x^3))/(9*x) - 
         (2*(3 - 24*x + 44*x^2)*H[0, x])/3 + 8*(1 - x)*x*H[1, x] + 
         Lp*((4*(1 - x)*(4 + 7*x + 31*x^2))/(3*x) + 8*(1 + 4*x)*H[0, x] - 
           8*((1 - x)^2 + x^2)*H[1, x]) + 4*(x^2 + (1 + x)^2)*H[-1, 0, x] + 
         4*(1 + 2*x)*H[0, 0, x] + 4*((1 - x)^2 + x^2)*H[1, 1, x] + 
         8*x*zeta[2]) + CF*TF*(-6 + 53*x - 52*x^2 + (1 + 12*x - 8*x^2)*
          H[0, x] + Lp*(-2*(-1 + 2*x)*(-7 + 10*x) - 4*(1 - 2*x + 4*x^2)*
            H[0, x] + 4*((1 - x)^2 + x^2)*(2*LQ + 4*Lv - 2*H[1, x])) + 
         8*(1 - x)*x*(-LQ - 2*Lv + H[1, x]) - 2*(1 - 2*x + 4*x^2)*
          H[0, 0, x] + 4*((1 - x)^2 + x^2)*(-H[2, x] - H[1, 0, x] - 
           H[1, 1, x] + zeta[2])))/ep + 
     CA*TF*((-2*(-136 + 207*x - 927*x^2 + 910*x^3))/(27*x) + 
       (4*(21 + 42*x + 68*x^2)*H[0, x])/9 - 2*x*(-5 + 4*x)*H[1, x] + 
       Lp^2*((4*(1 - x)*(4 + 7*x + 31*x^2))/(3*x) + 8*(1 + 4*x)*H[0, x] - 
         8*((1 - x)^2 + x^2)*H[1, x]) + 8*x*(1 + x)*H[-1, 0, x] - 
       (2*(3 - 12*x + 44*x^2)*H[0, 0, x])/3 - 
       (8*(1 - x)*(2 - x + 11*x^2)*H[1, 0, x])/(3*x) - 
       8*(1 - x)*x*H[1, 1, x] - 16*x*H[2, 0, x] + 4*(1 + 2*x)*H[0, 0, 0, x] + 
       (2*(-4 + 15*x - 12*x^2 + 13*x^3)*zeta[2])/(3*x) + 
       4*(1 + 4*x)*H[0, x]*zeta[2] + Lp*((4*(-32 + 54*x - 45*x^2 + 14*x^3))/
          (9*x) - (4*(3 - 24*x + 44*x^2)*H[0, x])/3 + 16*(1 - x)*x*H[1, x] + 
         8*(x^2 + (1 + x)^2)*H[-1, 0, x] + 8*(1 + 2*x)*H[0, 0, x] + 
         8*((1 - x)^2 + x^2)*H[1, 1, x] + 16*x*zeta[2]) + 
       4*(x^2 + (1 + x)^2)*(2*H[-2, 0, x] - 2*H[-1, -1, 0, x] + 
         H[-1, 0, 0, x] - H[-1, x]*zeta[2]) + 4*((1 - x)^2 + x^2)*
        (H[1, 2, x] + H[1, 1, 0, x] - H[1, 1, 1, x] - H[1, x]*zeta[2]) + 
       8*x*zeta[3]) + CF*TF*(-13 + 103*x - 100*x^2 + 
       (16*Lp^3*((1 - x)^2 + x^2))/3 + (8 + 15*x - 8*x^2)*H[0, x] + 
       Lp^2*(-2*(7 - 16*x + 12*x^2) - 4*(1 - 2*x + 4*x^2)*H[0, x] + 
         4*((1 - x)^2 + x^2)*(2*LQ + 4*Lv - 2*H[1, x])) - 
       2*x*(-3 + 4*x)*H[1, x] + (1 + 12*x - 8*x^2)*H[0, 0, x] + 
       8*(1 - x)*x*(-LQ - 2*Lv + H[2, x] + H[1, 0, x] + H[1, 1, x]) - 
       2*(1 - 2*x + 4*x^2)*H[0, 0, 0, x] + (-7 + 8*x - 4*x^2)*zeta[2] - 
       2*(1 - 2*x + 4*x^2)*H[0, x]*zeta[2] + 
       Lp*(-2*(6 - 45*x + 44*x^2) - 2*(-1 - 12*x + 8*x^2)*H[0, x] + 
         8*(1 - x)*x*(-2*LQ - 4*Lv + 2*H[1, x]) - 4*(1 - 2*x + 4*x^2)*
          H[0, 0, x] + 4*((1 - x)^2 + x^2)*(-2*H[2, x] - 2*H[1, 0, x] - 
           2*H[1, 1, x] + 4*zeta[2])) + 4*((1 - x)^2 + x^2)*
        (H[2, 1, x] - H[1, 0, 0, x] + H[1, 1, 1, x] + LQ*zeta[2] + 
         2*Lv*zeta[2] - H[1, x]*zeta[2] + (23*zeta[3])/3)) + 
     ep*(CA*TF*((4*(-460 + 1287*x - 1872*x^2 + 883*x^3))/(81*x) - 
         (2*(183 - 822*x + 1280*x^2)*H[0, x])/27 - 2*(1 - 7*x + 4*x^2)*
          H[1, x] + Lp^3*((8*(1 - x)*(4 + 7*x + 31*x^2))/(9*x) + 
           (16*(1 + 4*x)*H[0, x])/3 - (16*((1 - x)^2 + x^2)*H[1, x])/3) + 
         (4*(21 + 24*x + 68*x^2)*H[0, 0, x])/9 + 
         (16*(1 - x)*(8 - 7*x + 17*x^2)*H[1, 0, x])/(9*x) + 
         2*x*(-5 + 4*x)*H[1, 1, x] - 16*x*H[2, 0, x] - 32*x*H[3, 0, x] - 
         (2*(3 - 12*x + 44*x^2)*H[0, 0, 0, x])/3 - 
         (8*(1 - x)*(2 - x + 11*x^2)*H[1, 0, 0, x])/(3*x) + 
         (8*(1 - x)*(4 - 2*x + 19*x^2)*H[1, 1, 0, x])/(3*x) + 
         8*(1 - x)*x*(-H[1, 2, x] + H[1, 1, 1, x]) - 16*x*H[2, 0, 0, x] + 
         4*(1 + 2*x)*H[0, 0, 0, 0, x] - (2*(-32 + 66*x - 183*x^2 + 122*x^3)*
           zeta[2])/(9*x) - (2*(3 - 24*x + 44*x^2)*H[0, x]*zeta[2])/3 + 
         (8*(1 - x)*(4 - 2*x + 25*x^2)*H[1, x]*zeta[2])/(3*x) + 
         4*(1 + 2*x)*H[0, 0, x]*zeta[2] + 
         Lp^2*((4*(-32 + 54*x - 45*x^2 + 14*x^3))/(9*x) - 
           (4*(3 - 24*x + 44*x^2)*H[0, x])/3 + 16*(1 - x)*x*H[1, x] + 
           8*(x^2 + (1 + x)^2)*H[-1, 0, x] + 8*(1 + 2*x)*H[0, 0, x] + 
           8*((1 - x)^2 + x^2)*H[1, 1, x] + 16*x*zeta[2]) + 
         8*x*(1 + x)*(2*H[-2, 0, x] + H[-1, 0, x] - 2*H[-1, -1, 0, x] + 
           H[-1, 0, 0, x] - H[-1, x]*zeta[2]) + 
         (4*(-8 + 21*x - 30*x^2 + 35*x^3)*zeta[3])/(9*x) + 
         (8*(1 + 4*x)*H[0, x]*zeta[3])/3 + 
         Lp*((-4*(-136 + 207*x - 927*x^2 + 910*x^3))/(27*x) + 
           (8*(21 + 42*x + 68*x^2)*H[0, x])/9 - 4*x*(-5 + 4*x)*H[1, x] + 
           16*x*(1 + x)*H[-1, 0, x] - (4*(3 - 12*x + 44*x^2)*H[0, 0, x])/3 - 
           (16*(1 - x)*(2 - x + 11*x^2)*H[1, 0, x])/(3*x) - 
           16*(1 - x)*x*H[1, 1, x] - 32*x*H[2, 0, x] + 8*(1 + 2*x)*
            H[0, 0, 0, x] + (4*(-4 + 15*x - 12*x^2 + 13*x^3)*zeta[2])/(3*x) + 
           8*(1 + 4*x)*H[0, x]*zeta[2] + 4*(x^2 + (1 + x)^2)*
            (4*H[-2, 0, x] - 4*H[-1, -1, 0, x] + 2*H[-1, 0, 0, x] - 
             2*H[-1, x]*zeta[2]) + 4*((1 - x)^2 + x^2)*(2*H[1, 2, x] + 
             2*H[1, 1, 0, x] - 2*H[1, 1, 1, x] - 2*H[1, x]*zeta[2]) + 
           16*x*zeta[3]) + 4*(x^2 + (1 + x)^2)*(4*H[-3, 0, x] - 
           4*H[-2, -1, 0, x] + 2*H[-2, 0, 0, x] - 4*H[-1, -2, 0, x] + 
           2*H[-1, 2, 0, x] + 2*H[2, 1, 0, x] + 4*H[-1, -1, -1, 0, x] - 
           2*H[-1, -1, 0, 0, x] + H[-1, 0, 0, 0, x] - 2*H[-2, x]*zeta[2] + 
           2*H[2, x]*zeta[2] + 2*H[-1, -1, x]*zeta[2] + H[-1, 0, x]*zeta[2] - 
           H[-1, x]*zeta[3]) + 4*((1 - x)^2 + x^2)*(-2*H[1, 1, 2, x] - 
           H[1, 2, 1, x] + H[1, 1, 0, 0, x] - 2*H[1, 1, 1, 0, x] + 
           H[1, 1, 1, 1, x] + H[1, 1, x]*zeta[2] - (8*H[1, x]*zeta[3])/3) + 
         56*x*zeta[4]) + CF*TF*((16*Lp^4*((1 - x)^2 + x^2))/3 - 
         2*(13 - 101*x + 98*x^2) + (15 + 29*x - 8*x^2)*H[0, x] + 
         Lp^3*((-4*(7 - 8*x + 4*x^2))/3 - (8*(1 - 2*x + 4*x^2)*H[0, x])/3 + 
           4*((1 - x)^2 + x^2)*((4*LQ)/3 + (8*Lv)/3 - (4*H[1, x])/3)) - 
         2*(-1 - x + 4*x^2)*H[1, x] + (8 + 15*x - 8*x^2)*H[0, 0, x] - 
         2*x*(-5 + 4*x)*H[1, 1, x] + (1 + 12*x - 8*x^2)*H[0, 0, 0, x] - 
         2*(1 - 2*x + 4*x^2)*H[0, 0, 0, 0, x] - (-3 + 4*x)*(-2 + 7*x)*
          zeta[2] + (1 + 12*x - 8*x^2)*H[0, x]*zeta[2] - 
         2*(1 - 2*x + 4*x^2)*H[0, 0, x]*zeta[2] + 8*(1 - x)*x*
          (-LQ - 2*Lv + H[2, x] + H[1, 0, x] - H[2, 1, x] + H[1, 0, 0, x] - 
           H[1, 1, 1, x] - LQ*zeta[2] - 2*Lv*zeta[2] + H[1, x]*zeta[2]) + 
         Lp^2*(-2*(6 - 37*x + 36*x^2) - 2*(-1 - 12*x + 8*x^2)*H[0, x] + 
           8*(1 - x)*x*(-2*LQ - 4*Lv + 2*H[1, x]) - 4*(1 - 2*x + 4*x^2)*
            H[0, 0, x] + 4*((1 - x)^2 + x^2)*(-2*H[2, x] - 2*H[1, 0, x] - 
             2*H[1, 1, x] + 6*zeta[2])) + (2*(-7 - 76*x + 80*x^2)*zeta[3])/
          3 - (4*(1 - 2*x + 4*x^2)*H[0, x]*zeta[3])/3 + 
         Lp*(-2*(13 - 95*x + 92*x^2) - 2*(-8 - 15*x + 8*x^2)*H[0, x] - 
           4*x*(-3 + 4*x)*H[1, x] - 2*(-1 - 12*x + 8*x^2)*H[0, 0, x] + 
           8*(1 - x)*x*(-2*LQ - 4*Lv + 2*H[2, x] + 2*H[1, 0, x] + 
             2*H[1, 1, x]) - 4*(1 - 2*x + 4*x^2)*H[0, 0, 0, x] + 
           2*(-7 + 4*x^2)*zeta[2] - 4*(1 - 2*x + 4*x^2)*H[0, x]*zeta[2] + 
           4*((1 - x)^2 + x^2)*(2*H[2, 1, x] - 2*H[1, 0, 0, x] + 
             2*H[1, 1, 1, x] + 2*LQ*zeta[2] + 4*Lv*zeta[2] - 
             2*H[1, x]*zeta[2] + (50*zeta[3])/3)) + 4*((1 - x)^2 + x^2)*
          (-H[2, 1, 1, x] - H[1, 0, 0, 0, x] - H[1, 1, 1, 1, x] - 
           H[2, x]*zeta[2] - H[1, 0, x]*zeta[2] - H[1, 1, x]*zeta[2] + 
           (2*LQ*zeta[3])/3 + (4*Lv*zeta[3])/3 - (2*H[1, x]*zeta[3])/3 + 
           19*zeta[4]))) + 
     ep^2*(CA*TF*((-4*(-3188 + 5490*x - 16137*x^2 + 14807*x^3))/(243*x) + 
         (2*(2526 - 51*x + 6448*x^2)*H[0, x])/81 - 2*(3 - 11*x + 4*x^2)*
          H[1, x] + Lp^4*((4*(1 - x)*(4 + 7*x + 31*x^2))/(9*x) + 
           (8*(1 + 4*x)*H[0, x])/3 - (8*((1 - x)^2 + x^2)*H[1, x])/3) - 
         (2*(183 - 714*x + 1280*x^2)*H[0, 0, x])/27 - 
         (32*(1 - x)*(26 - 25*x + 80*x^2)*H[1, 0, x])/(27*x) + 
         2*(1 - 7*x + 4*x^2)*H[1, 1, x] - 16*x*H[2, 0, x] - 32*x*H[3, 0, x] - 
         64*x*H[4, 0, x] + (4*(21 + 24*x + 68*x^2)*H[0, 0, 0, x])/9 + 
         (16*(1 - x)*(8 - 7*x + 17*x^2)*H[1, 0, 0, x])/(9*x) - 
         (8*(1 - x)*(32 - 28*x + 77*x^2)*H[1, 1, 0, x])/(9*x) - 
         2*x*(-5 + 4*x)*H[1, 1, 1, x] - 16*x*H[2, 0, 0, x] - 
         32*x*H[3, 0, 0, x] - (2*(3 - 12*x + 44*x^2)*H[0, 0, 0, 0, x])/3 - 
         (8*(1 - x)*(2 - x + 11*x^2)*H[1, 0, 0, 0, x])/(3*x) + 
         (8*(1 - x)*(4 - 2*x + 19*x^2)*H[1, 1, 0, 0, x])/(3*x) - 
         (16*(1 - x)*(4 - 2*x + 19*x^2)*H[1, 1, 1, 0, x])/(3*x) + 
         8*(1 - x)*x*(-H[1, 2, x] + 2*H[1, 1, 2, x] + H[1, 2, 1, x] - 
           H[1, 1, 1, 1, x]) - 16*x*H[2, 0, 0, 0, x] + 
         4*(1 + 2*x)*H[0, 0, 0, 0, 0, x] + 
         (2*(-280 + 609*x - 645*x^2 + 370*x^3)*zeta[2])/(27*x) + 
         (4*(21 + 42*x + 68*x^2)*H[0, x]*zeta[2])/9 + 
         (2*(-128 + 240*x - 339*x^2 + 236*x^3)*H[1, x]*zeta[2])/(9*x) - 
         (2*(3 - 12*x + 44*x^2)*H[0, 0, x]*zeta[2])/3 - 
         (8*(1 - x)*(2 - x + 11*x^2)*H[1, 0, x]*zeta[2])/(3*x) - 
         (8*(1 - x)*(8 - 4*x + 47*x^2)*H[1, 1, x]*zeta[2])/(3*x) - 
         16*x*H[2, 0, x]*zeta[2] + 4*(1 + 2*x)*H[0, 0, 0, x]*zeta[2] + 
         Lp^3*((8*(-32 + 54*x - 45*x^2 + 14*x^3))/(27*x) - 
           (8*(3 - 24*x + 44*x^2)*H[0, x])/9 + (32*(1 - x)*x*H[1, x])/3 + 
           (16*(x^2 + (1 + x)^2)*H[-1, 0, x])/3 + (16*(1 + 2*x)*H[0, 0, x])/
            3 + (16*((1 - x)^2 + x^2)*H[1, 1, x])/3 + (32*x*zeta[2])/3) - 
         (4*(-64 + 126*x - 297*x^2 + 190*x^3)*zeta[3])/(27*x) - 
         (4*(3 - 24*x + 44*x^2)*H[0, x]*zeta[3])/9 + 
         (16*(1 - x)*(2 - x + 15*x^2)*H[1, x]*zeta[3])/(3*x) + 
         (8*(1 + 2*x)*H[0, 0, x]*zeta[3])/3 + (88*x*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(-136 + 207*x - 927*x^2 + 910*x^3))/(27*x) + 
           (8*(21 + 42*x + 68*x^2)*H[0, x])/9 - 4*x*(-5 + 4*x)*H[1, x] + 
           16*x*(1 + x)*H[-1, 0, x] - (4*(3 - 12*x + 44*x^2)*H[0, 0, x])/3 - 
           (16*(1 - x)*(2 - x + 11*x^2)*H[1, 0, x])/(3*x) - 
           16*(1 - x)*x*H[1, 1, x] - 32*x*H[2, 0, x] + 8*(1 + 2*x)*
            H[0, 0, 0, x] + (4*(-4 + 15*x - 12*x^2 + 13*x^3)*zeta[2])/(3*x) + 
           8*(1 + 4*x)*H[0, x]*zeta[2] + 4*(x^2 + (1 + x)^2)*
            (4*H[-2, 0, x] - 4*H[-1, -1, 0, x] + 2*H[-1, 0, 0, x] - 
             2*H[-1, x]*zeta[2]) + 4*((1 - x)^2 + x^2)*(2*H[1, 2, x] + 
             2*H[1, 1, 0, x] - 2*H[1, 1, 1, x] - 2*H[1, x]*zeta[2]) + 
           16*x*zeta[3]) + 8*x*(1 + x)*(4*H[-3, 0, x] + 2*H[-2, 0, x] + 
           H[-1, 0, x] - 4*H[-2, -1, 0, x] + 2*H[-2, 0, 0, x] - 
           4*H[-1, -2, 0, x] - 2*H[-1, -1, 0, x] + H[-1, 0, 0, x] + 
           2*H[-1, 2, 0, x] + 2*H[2, 1, 0, x] + 4*H[-1, -1, -1, 0, x] - 
           2*H[-1, -1, 0, 0, x] + H[-1, 0, 0, 0, x] - 2*H[-2, x]*zeta[2] - 
           H[-1, x]*zeta[2] + 2*H[2, x]*zeta[2] + 2*H[-1, -1, x]*zeta[2] + 
           H[-1, 0, x]*zeta[2] - H[-1, x]*zeta[3]) + 
         (7*(-28 + 51*x - 120*x^2 + 145*x^3)*zeta[4])/(6*x) + 
         7*(1 + 4*x)*H[0, x]*zeta[4] + 
         Lp*((8*(-460 + 1287*x - 1872*x^2 + 883*x^3))/(81*x) - 
           (4*(183 - 822*x + 1280*x^2)*H[0, x])/27 - 4*(1 - 7*x + 4*x^2)*
            H[1, x] + (8*(21 + 24*x + 68*x^2)*H[0, 0, x])/9 + 
           (32*(1 - x)*(8 - 7*x + 17*x^2)*H[1, 0, x])/(9*x) + 
           4*x*(-5 + 4*x)*H[1, 1, x] - 32*x*H[2, 0, x] - 64*x*H[3, 0, x] - 
           (4*(3 - 12*x + 44*x^2)*H[0, 0, 0, x])/3 - 
           (16*(1 - x)*(2 - x + 11*x^2)*H[1, 0, 0, x])/(3*x) + 
           (16*(1 - x)*(4 - 2*x + 19*x^2)*H[1, 1, 0, x])/(3*x) + 
           8*(1 - x)*x*(-2*H[1, 2, x] + 2*H[1, 1, 1, x]) - 
           32*x*H[2, 0, 0, x] + 8*(1 + 2*x)*H[0, 0, 0, 0, x] - 
           (4*(-32 + 66*x - 183*x^2 + 122*x^3)*zeta[2])/(9*x) - 
           (4*(3 - 24*x + 44*x^2)*H[0, x]*zeta[2])/3 + 
           (16*(1 - x)*(4 - 2*x + 25*x^2)*H[1, x]*zeta[2])/(3*x) + 
           8*(1 + 2*x)*H[0, 0, x]*zeta[2] + 8*x*(1 + x)*(4*H[-2, 0, x] + 
             2*H[-1, 0, x] - 4*H[-1, -1, 0, x] + 2*H[-1, 0, 0, x] - 
             2*H[-1, x]*zeta[2]) + (8*(-8 + 21*x - 30*x^2 + 35*x^3)*zeta[3])/
            (9*x) + (16*(1 + 4*x)*H[0, x]*zeta[3])/3 + 4*(x^2 + (1 + x)^2)*
            (8*H[-3, 0, x] - 8*H[-2, -1, 0, x] + 4*H[-2, 0, 0, x] - 
             8*H[-1, -2, 0, x] + 4*H[-1, 2, 0, x] + 4*H[2, 1, 0, x] + 
             8*H[-1, -1, -1, 0, x] - 4*H[-1, -1, 0, 0, x] + 
             2*H[-1, 0, 0, 0, x] - 4*H[-2, x]*zeta[2] + 4*H[2, x]*zeta[2] + 
             4*H[-1, -1, x]*zeta[2] + 2*H[-1, 0, x]*zeta[2] - 
             2*H[-1, x]*zeta[3]) + 4*((1 - x)^2 + x^2)*(-4*H[1, 1, 2, x] - 
             2*H[1, 2, 1, x] + 2*H[1, 1, 0, 0, x] - 4*H[1, 1, 1, 0, x] + 
             2*H[1, 1, 1, 1, x] + 2*H[1, 1, x]*zeta[2] - (16*H[1, x]*zeta[3])/
              3) + 112*x*zeta[4]) + 4*(x^2 + (1 + x)^2)*(8*H[-4, 0, x] - 
           8*H[-3, -1, 0, x] + 4*H[-3, 0, 0, x] - 8*H[-2, -2, 0, x] + 
           4*H[-2, 2, 0, x] - 8*H[-1, -3, 0, x] + 4*H[-1, 3, 0, x] + 
           4*H[3, 1, 0, x] + 8*H[-2, -1, -1, 0, x] - 4*H[-2, -1, 0, 0, x] + 
           2*H[-2, 0, 0, 0, x] + 8*H[-1, -2, -1, 0, x] - 
           4*H[-1, -2, 0, 0, x] + 8*H[-1, -1, -2, 0, x] - 
           4*H[-1, -1, 2, 0, x] + 2*H[-1, 2, 0, 0, x] - 4*H[-1, 2, 1, 0, x] + 
           2*H[2, 1, 0, 0, x] - 4*H[2, 1, 1, 0, x] - 
           8*H[-1, -1, -1, -1, 0, x] + 4*H[-1, -1, -1, 0, 0, x] - 
           2*H[-1, -1, 0, 0, 0, x] + H[-1, 0, 0, 0, 0, x] - 
           4*H[-3, x]*zeta[2] + 4*H[3, x]*zeta[2] + 4*H[-2, -1, x]*zeta[2] + 
           2*H[-2, 0, x]*zeta[2] + 4*H[-1, -2, x]*zeta[2] - 
           4*H[-1, 2, x]*zeta[2] - 4*H[2, 1, x]*zeta[2] - 4*H[-1, -1, -1, x]*
            zeta[2] - 2*H[-1, -1, 0, x]*zeta[2] + H[-1, 0, 0, x]*zeta[2] - 
           2*H[-2, x]*zeta[3] + 2*H[2, x]*zeta[3] + 2*H[-1, -1, x]*zeta[3] + 
           (2*H[-1, 0, x]*zeta[3])/3 - 7*H[-1, x]*zeta[4]) + 
         4*((1 - x)^2 + x^2)*(4*H[1, 1, 1, 2, x] + 2*H[1, 1, 2, 1, x] + 
           H[1, 2, 1, 1, x] + H[1, 1, 0, 0, 0, x] - 2*H[1, 1, 1, 0, 0, x] + 
           4*H[1, 1, 1, 1, 0, x] - H[1, 1, 1, 1, 1, x] + H[1, 2, x]*zeta[2] + 
           H[1, 1, 0, x]*zeta[2] - H[1, 1, 1, x]*zeta[2] + 
           (14*H[1, 1, x]*zeta[3])/3 - (17*H[1, x]*zeta[4])/4) + 
         24*x*zeta[5]) + CF*TF*((16*Lp^5*((1 - x)^2 + x^2))/5 - 
         4*(13 - 100*x + 97*x^2) - 2*(-15 + 2*x)*(1 + 2*x)*H[0, x] + 
         Lp^4*((2*(-7 + 4*x^2))/3 - (4*(1 - 2*x + 4*x^2)*H[0, x])/3 + 
           4*((1 - x)^2 + x^2)*((2*LQ)/3 + (4*Lv)/3 - (2*H[1, x])/3)) - 
         2*(-3 + 3*x + 4*x^2)*H[1, x] + (15 + 29*x - 8*x^2)*H[0, 0, x] - 
         2*(1 - 7*x + 4*x^2)*H[1, 1, x] + (8 + 15*x - 8*x^2)*H[0, 0, 0, x] + 
         2*x*(-5 + 4*x)*H[1, 1, 1, x] + (1 + 12*x - 8*x^2)*H[0, 0, 0, 0, x] - 
         2*(1 - 2*x + 4*x^2)*H[0, 0, 0, 0, 0, x] + (-13 + 79*x - 76*x^2)*
          zeta[2] + (8 + 15*x - 8*x^2)*H[0, x]*zeta[2] - 
         2*x*(-3 + 4*x)*H[1, x]*zeta[2] + (1 + 12*x - 8*x^2)*H[0, 0, x]*
          zeta[2] - 2*(1 - 2*x + 4*x^2)*H[0, 0, 0, x]*zeta[2] + 
         Lp^3*((-4*(-3 + 4*x)*(-2 + 7*x))/3 - (4*(-1 - 12*x + 8*x^2)*H[0, x])/
            3 + 8*(1 - x)*x*((-4*LQ)/3 - (8*Lv)/3 + (4*H[1, x])/3) - 
           (8*(1 - 2*x + 4*x^2)*H[0, 0, x])/3 + 4*((1 - x)^2 + x^2)*
            ((-4*H[2, x])/3 - (4*H[1, 0, x])/3 - (4*H[1, 1, x])/3 + 
             (16*zeta[2])/3)) + (2*(-6 - 55*x + 56*x^2)*zeta[3])/3 - 
         (2*(-1 - 12*x + 8*x^2)*H[0, x]*zeta[3])/3 - 
         (4*(1 - 2*x + 4*x^2)*H[0, 0, x]*zeta[3])/3 + 
         8*(1 - x)*x*(-LQ - 2*Lv + H[2, x] + H[1, 0, x] - H[2, 1, x] + 
           H[1, 0, 0, x] + H[2, 1, 1, x] + H[1, 0, 0, 0, x] + 
           H[1, 1, 1, 1, x] - LQ*zeta[2] - 2*Lv*zeta[2] + H[2, x]*zeta[2] + 
           H[1, 0, x]*zeta[2] + H[1, 1, x]*zeta[2] - (2*LQ*zeta[3])/3 - 
           (4*Lv*zeta[3])/3 + (2*H[1, x]*zeta[3])/3) + 
         Lp^2*(-2*(13 - 87*x + 84*x^2) - 2*(-8 - 15*x + 8*x^2)*H[0, x] - 
           4*x*(-3 + 4*x)*H[1, x] - 2*(-1 - 12*x + 8*x^2)*H[0, 0, x] + 
           8*(1 - x)*x*(-2*LQ - 4*Lv + 2*H[2, x] + 2*H[1, 0, x] + 
             2*H[1, 1, x]) - 4*(1 - 2*x + 4*x^2)*H[0, 0, 0, x] + 
           2*(1 + 2*x)*(-7 + 6*x)*zeta[2] - 4*(1 - 2*x + 4*x^2)*H[0, x]*
            zeta[2] + 4*((1 - x)^2 + x^2)*(2*H[2, 1, x] - 2*H[1, 0, 0, x] + 
             2*H[1, 1, 1, x] + 2*LQ*zeta[2] + 4*Lv*zeta[2] - 
             2*H[1, x]*zeta[2] + 18*zeta[3])) + 
         ((-49 - 496*x + 524*x^2)*zeta[4])/4 - (7*(1 - 2*x + 4*x^2)*H[0, x]*
           zeta[4])/2 + Lp*(-4*(13 - 97*x + 94*x^2) - 2*(-15 - 29*x + 8*x^2)*
            H[0, x] - 4*(-1 - x + 4*x^2)*H[1, x] - 2*(-8 - 15*x + 8*x^2)*
            H[0, 0, x] - 4*x*(-5 + 4*x)*H[1, 1, x] - 2*(-1 - 12*x + 8*x^2)*
            H[0, 0, 0, x] - 4*(1 - 2*x + 4*x^2)*H[0, 0, 0, 0, x] - 
           2*(6 - 21*x + 20*x^2)*zeta[2] - 2*(-1 - 12*x + 8*x^2)*H[0, x]*
            zeta[2] - 4*(1 - 2*x + 4*x^2)*H[0, 0, x]*zeta[2] + 
           8*(1 - x)*x*(-2*LQ - 4*Lv + 2*H[2, x] + 2*H[1, 0, x] - 
             2*H[2, 1, x] + 2*H[1, 0, 0, x] - 2*H[1, 1, 1, x] - 
             2*LQ*zeta[2] - 4*Lv*zeta[2] + 2*H[1, x]*zeta[2]) + 
           (4*(-7 - 84*x + 88*x^2)*zeta[3])/3 - (8*(1 - 2*x + 4*x^2)*H[0, x]*
             zeta[3])/3 + 4*((1 - x)^2 + x^2)*(-2*H[2, 1, 1, x] - 
             2*H[1, 0, 0, 0, x] - 2*H[1, 1, 1, 1, x] - 2*H[2, x]*zeta[2] - 
             2*H[1, 0, x]*zeta[2] - 2*H[1, 1, x]*zeta[2] + (4*LQ*zeta[3])/3 + 
             (8*Lv*zeta[3])/3 - (4*H[1, x]*zeta[3])/3 + (83*zeta[4])/2)) + 
         4*((1 - x)^2 + x^2)*(H[2, 1, 1, 1, x] - H[1, 0, 0, 0, 0, x] + 
           H[1, 1, 1, 1, 1, x] + H[2, 1, x]*zeta[2] - H[1, 0, 0, x]*zeta[2] + 
           H[1, 1, 1, x]*zeta[2] - (2*H[2, x]*zeta[3])/3 - 
           (2*H[1, 0, x]*zeta[3])/3 - (2*H[1, 1, x]*zeta[3])/3 + 
           (29*zeta[2]*zeta[3])/3 + (7*LQ*zeta[4])/4 + (7*Lv*zeta[4])/2 - 
           (7*H[1, x]*zeta[4])/4 + (161*zeta[5])/5)))
 
Bbareqqp0 = 0
 
Bbareqqp1 = 0
 
Bbareqqp2 = (CF*TF*((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x]))/
      ep^2 + (CF*TF*((-4*(1 - x)*(16 - 11*x + 16*x^2))/(9*x) - 
        (2*(3 + 3*x + 8*x^2)*H[0, x])/3 + 
        Lp*((4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 8*(1 + x)*H[0, x]) + 
        4*(1 + x)*H[0, 0, x]))/ep + 
     CF*TF*((2*(1 - x)*(136 - 71*x + 208*x^2))/(27*x) + 
       (4*(21 - 12*x + 32*x^2)*H[0, x])/9 + 
       Lp^2*((4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 8*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       Lp*((-8*(1 - x)*(16 - 11*x + 16*x^2))/(9*x) - 
         (4*(3 + 3*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) - 
       (8*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(3*x) + 
       4*(1 + x)*H[0, 0, 0, x] - (2*(1 - x)*(4 - 11*x + 4*x^2)*zeta[2])/
        (3*x) + 4*(1 + x)*H[0, x]*zeta[2]) + 
     CF*ep*TF*((-4*(1 - x)*(460 - 827*x + 640*x^2))/(81*x) - 
       (2*(183 - 363*x + 416*x^2)*H[0, x])/27 + 
       Lp^3*((8*(1 - x)*(4 + 7*x + 4*x^2))/(9*x) + (16*(1 + x)*H[0, x])/3) + 
       (4*(21 - 12*x + 32*x^2)*H[0, 0, x])/9 + 
       Lp^2*((-8*(1 - x)*(16 - 11*x + 16*x^2))/(9*x) - 
         (4*(3 + 3*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
       (16*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 0, x])/(9*x) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, 0, x])/3 + 4*(1 + x)*H[0, 0, 0, 0, x] + 
       (4*(1 - x)*(16 - 17*x + 16*x^2)*zeta[2])/(9*x) - 
       (2*(3 + 3*x + 8*x^2)*H[0, x]*zeta[2])/3 + 4*(1 + x)*H[0, 0, x]*
        zeta[2] + Lp*((4*(1 - x)*(136 - 71*x + 208*x^2))/(27*x) + 
         (8*(21 - 12*x + 32*x^2)*H[0, x])/9 - (4*(3 + 3*x + 8*x^2)*
           H[0, 0, x])/3 - (16*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(3*x) + 
         8*(1 + x)*H[0, 0, 0, x] - (4*(1 - x)*(4 - 11*x + 4*x^2)*zeta[2])/
          (3*x) + 8*(1 + x)*H[0, x]*zeta[2]) + 
       (8*(1 - x)*(2 - x + 2*x^2)*(-H[1, 0, 0, x] + 2*H[1, 1, 0, x] + 
          2*H[1, x]*zeta[2]))/(3*x) - (4*(1 - x)*(8 - 13*x + 8*x^2)*zeta[3])/
        (9*x) + (8*(1 + x)*H[0, x]*zeta[3])/3) + 
     CF*ep^2*TF*((8*(1 - x)*(1594 - 1151*x + 1936*x^2))/(243*x) + 
       (4*(1263 - 1119*x + 1280*x^2)*H[0, x])/81 + 
       Lp^4*((4*(1 - x)*(4 + 7*x + 4*x^2))/(9*x) + (8*(1 + x)*H[0, x])/3) - 
       (2*(183 - 363*x + 416*x^2)*H[0, 0, x])/27 + 
       Lp^3*((-16*(1 - x)*(16 - 11*x + 16*x^2))/(27*x) - 
         (8*(3 + 3*x + 8*x^2)*H[0, x])/9 + (16*(1 + x)*H[0, 0, x])/3) - 
       (32*(1 - x)*(26 - 25*x + 26*x^2)*H[1, 0, x])/(27*x) + 
       (4*(21 - 12*x + 32*x^2)*H[0, 0, 0, x])/9 + 
       (16*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 0, 0, x])/(9*x) - 
       (32*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 1, 0, x])/(9*x) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, 0, 0, x])/3 + 
       4*(1 + x)*H[0, 0, 0, 0, 0, x] - (2*(1 - x)*(280 - 329*x + 208*x^2)*
         zeta[2])/(27*x) + (4*(21 - 12*x + 32*x^2)*H[0, x]*zeta[2])/9 - 
       (32*(1 - x)*(8 - 7*x + 8*x^2)*H[1, x]*zeta[2])/(9*x) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x]*zeta[2])/3 + 4*(1 + x)*H[0, 0, 0, x]*
        zeta[2] + Lp^2*((4*(1 - x)*(136 - 71*x + 208*x^2))/(27*x) + 
         (8*(21 - 12*x + 32*x^2)*H[0, x])/9 - (4*(3 + 3*x + 8*x^2)*
           H[0, 0, x])/3 - (16*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(3*x) + 
         8*(1 + x)*H[0, 0, 0, x] - (4*(1 - x)*(4 - 11*x + 4*x^2)*zeta[2])/
          (3*x) + 8*(1 + x)*H[0, x]*zeta[2]) + 
       (8*(1 - x)*(32 - 31*x + 32*x^2)*zeta[3])/(27*x) - 
       (4*(3 + 3*x + 8*x^2)*H[0, x]*zeta[3])/9 + 
       (8*(1 + x)*H[0, 0, x]*zeta[3])/3 + 
       Lp*((-8*(1 - x)*(460 - 827*x + 640*x^2))/(81*x) - 
         (4*(183 - 363*x + 416*x^2)*H[0, x])/27 + 
         (8*(21 - 12*x + 32*x^2)*H[0, 0, x])/9 + 
         (32*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 0, x])/(9*x) - 
         (4*(3 + 3*x + 8*x^2)*H[0, 0, 0, x])/3 + 8*(1 + x)*H[0, 0, 0, 0, x] + 
         (8*(1 - x)*(16 - 17*x + 16*x^2)*zeta[2])/(9*x) - 
         (4*(3 + 3*x + 8*x^2)*H[0, x]*zeta[2])/3 + 8*(1 + x)*H[0, 0, x]*
          zeta[2] + (8*(1 - x)*(2 - x + 2*x^2)*(-2*H[1, 0, 0, x] + 
            4*H[1, 1, 0, x] + 4*H[1, x]*zeta[2]))/(3*x) - 
         (8*(1 - x)*(8 - 13*x + 8*x^2)*zeta[3])/(9*x) + 
         (16*(1 + x)*H[0, x]*zeta[3])/3) + (8*(1 - x)*(2 - x + 2*x^2)*
         (-H[1, 0, 0, 0, x] + 2*H[1, 1, 0, 0, x] - 4*H[1, 1, 1, 0, x] - 
          H[1, 0, x]*zeta[2] - 4*H[1, 1, x]*zeta[2] + 2*H[1, x]*zeta[3]))/
        (3*x) - (7*(1 - x)*(28 - 23*x + 28*x^2)*zeta[4])/(6*x) + 
       7*(1 + x)*H[0, x]*zeta[4])
 
Bbareqqb0 = 0
 
Bbareqqb1 = 0
 
Bbareqqb2 = CF*TF*((2*(1 - x)*(136 - 71*x + 208*x^2))/(27*x) + 
       (4*(21 - 12*x + 32*x^2)*H[0, x])/9 + 
       ((2*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 4*(1 + x)*H[0, x])/ep^2 + 
       Lp^2*((4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 8*(1 + x)*H[0, x]) - 
       (2*(3 + 3*x + 8*x^2)*H[0, 0, x])/3 + 
       ((-4*(1 - x)*(16 - 11*x + 16*x^2))/(9*x) - 
         (2*(3 + 3*x + 8*x^2)*H[0, x])/3 + 
         Lp*((4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 8*(1 + x)*H[0, x]) + 
         4*(1 + x)*H[0, 0, x])/ep + Lp*((-8*(1 - x)*(16 - 11*x + 16*x^2))/
          (9*x) - (4*(3 + 3*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) - 
       (8*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(3*x) + 
       4*(1 + x)*H[0, 0, 0, x] - (2*(1 - x)*(4 - 11*x + 4*x^2)*zeta[2])/
        (3*x) + 4*(1 + x)*H[0, x]*zeta[2] + 
       ep*((-4*(1 - x)*(460 - 827*x + 640*x^2))/(81*x) - 
         (2*(183 - 363*x + 416*x^2)*H[0, x])/27 + 
         Lp^3*((8*(1 - x)*(4 + 7*x + 4*x^2))/(9*x) + (16*(1 + x)*H[0, x])/
            3) + (4*(21 - 12*x + 32*x^2)*H[0, 0, x])/9 + 
         Lp^2*((-8*(1 - x)*(16 - 11*x + 16*x^2))/(9*x) - 
           (4*(3 + 3*x + 8*x^2)*H[0, x])/3 + 8*(1 + x)*H[0, 0, x]) + 
         (16*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 0, x])/(9*x) - 
         (2*(3 + 3*x + 8*x^2)*H[0, 0, 0, x])/3 + 4*(1 + x)*H[0, 0, 0, 0, x] + 
         (4*(1 - x)*(16 - 17*x + 16*x^2)*zeta[2])/(9*x) - 
         (2*(3 + 3*x + 8*x^2)*H[0, x]*zeta[2])/3 + 4*(1 + x)*H[0, 0, x]*
          zeta[2] + Lp*((4*(1 - x)*(136 - 71*x + 208*x^2))/(27*x) + 
           (8*(21 - 12*x + 32*x^2)*H[0, x])/9 - (4*(3 + 3*x + 8*x^2)*
             H[0, 0, x])/3 - (16*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(3*x) + 
           8*(1 + x)*H[0, 0, 0, x] - (4*(1 - x)*(4 - 11*x + 4*x^2)*zeta[2])/
            (3*x) + 8*(1 + x)*H[0, x]*zeta[2]) + 
         (8*(1 - x)*(2 - x + 2*x^2)*(-H[1, 0, 0, x] + 2*H[1, 1, 0, x] + 
            2*H[1, x]*zeta[2]))/(3*x) - (4*(1 - x)*(8 - 13*x + 8*x^2)*
           zeta[3])/(9*x) + (8*(1 + x)*H[0, x]*zeta[3])/3) + 
       ep^2*((8*(1 - x)*(1594 - 1151*x + 1936*x^2))/(243*x) + 
         (4*(1263 - 1119*x + 1280*x^2)*H[0, x])/81 + 
         Lp^4*((4*(1 - x)*(4 + 7*x + 4*x^2))/(9*x) + (8*(1 + x)*H[0, x])/3) - 
         (2*(183 - 363*x + 416*x^2)*H[0, 0, x])/27 + 
         Lp^3*((-16*(1 - x)*(16 - 11*x + 16*x^2))/(27*x) - 
           (8*(3 + 3*x + 8*x^2)*H[0, x])/9 + (16*(1 + x)*H[0, 0, x])/3) - 
         (32*(1 - x)*(26 - 25*x + 26*x^2)*H[1, 0, x])/(27*x) + 
         (4*(21 - 12*x + 32*x^2)*H[0, 0, 0, x])/9 + 
         (16*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 0, 0, x])/(9*x) - 
         (32*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 1, 0, x])/(9*x) - 
         (2*(3 + 3*x + 8*x^2)*H[0, 0, 0, 0, x])/3 + 
         4*(1 + x)*H[0, 0, 0, 0, 0, x] - (2*(1 - x)*(280 - 329*x + 208*x^2)*
           zeta[2])/(27*x) + (4*(21 - 12*x + 32*x^2)*H[0, x]*zeta[2])/9 - 
         (32*(1 - x)*(8 - 7*x + 8*x^2)*H[1, x]*zeta[2])/(9*x) - 
         (2*(3 + 3*x + 8*x^2)*H[0, 0, x]*zeta[2])/3 + 4*(1 + x)*H[0, 0, 0, x]*
          zeta[2] + Lp^2*((4*(1 - x)*(136 - 71*x + 208*x^2))/(27*x) + 
           (8*(21 - 12*x + 32*x^2)*H[0, x])/9 - (4*(3 + 3*x + 8*x^2)*
             H[0, 0, x])/3 - (16*(1 - x)*(2 - x + 2*x^2)*H[1, 0, x])/(3*x) + 
           8*(1 + x)*H[0, 0, 0, x] - (4*(1 - x)*(4 - 11*x + 4*x^2)*zeta[2])/
            (3*x) + 8*(1 + x)*H[0, x]*zeta[2]) + 
         (8*(1 - x)*(32 - 31*x + 32*x^2)*zeta[3])/(27*x) - 
         (4*(3 + 3*x + 8*x^2)*H[0, x]*zeta[3])/9 + 
         (8*(1 + x)*H[0, 0, x]*zeta[3])/3 + 
         Lp*((-8*(1 - x)*(460 - 827*x + 640*x^2))/(81*x) - 
           (4*(183 - 363*x + 416*x^2)*H[0, x])/27 + 
           (8*(21 - 12*x + 32*x^2)*H[0, 0, x])/9 + 
           (32*(1 - x)*(8 - 7*x + 8*x^2)*H[1, 0, x])/(9*x) - 
           (4*(3 + 3*x + 8*x^2)*H[0, 0, 0, x])/3 + 8*(1 + x)*
            H[0, 0, 0, 0, x] + (8*(1 - x)*(16 - 17*x + 16*x^2)*zeta[2])/
            (9*x) - (4*(3 + 3*x + 8*x^2)*H[0, x]*zeta[2])/3 + 
           8*(1 + x)*H[0, 0, x]*zeta[2] + (8*(1 - x)*(2 - x + 2*x^2)*
             (-2*H[1, 0, 0, x] + 4*H[1, 1, 0, x] + 4*H[1, x]*zeta[2]))/
            (3*x) - (8*(1 - x)*(8 - 13*x + 8*x^2)*zeta[3])/(9*x) + 
           (16*(1 + x)*H[0, x]*zeta[3])/3) + (8*(1 - x)*(2 - x + 2*x^2)*
           (-H[1, 0, 0, 0, x] + 2*H[1, 1, 0, 0, x] - 4*H[1, 1, 1, 0, x] - 
            H[1, 0, x]*zeta[2] - 4*H[1, 1, x]*zeta[2] + 2*H[1, x]*zeta[3]))/
          (3*x) - (7*(1 - x)*(28 - 23*x + 28*x^2)*zeta[4])/(6*x) + 
         7*(1 + x)*H[0, x]*zeta[4])) + (CA*CF - 2*CF^2)*
      (-15*(1 - x) + (-3 - 11*x)*H[0, x] + 4*(1 + x)*H[-1, 0, x] + 
       4*(1 - x)*H[1, 0, x] + Lp*(8*(1 - x) + 4*(1 + x)*H[0, x] + 
         (2*(1 + x^2)*(-4*H[-1, 0, x] + 2*H[0, 0, x] - 2*zeta[2]))/(1 + x)) + 
       (4*(1 - x) + 2*(1 + x)*H[0, x] + (2*(1 + x^2)*(-2*H[-1, 0, x] + 
            H[0, 0, x] - zeta[2]))/(1 + x))/ep - 2*(-3 + x)*zeta[2] + 
       (2*(1 + x^2)*(-4*H[-2, 0, x] + 2*H[2, 0, x] + 4*H[-1, -1, 0, x] - 
          2*H[-1, 0, 0, x] + H[0, 0, 0, x] + 2*H[-1, x]*zeta[2] - zeta[3]))/
        (1 + x) + ep*(21*(1 - x) + 2*(-1 + 12*x)*H[0, x] + 
         8*(1 + x)*H[-2, 0, x] + (-3 - 11*x)*H[0, 0, x] - 
         12*(1 - x)*H[1, 0, x] - 4*(1 + x)*H[2, 0, x] - 
         8*(1 + x)*H[-1, -1, 0, x] + 4*(1 + x)*H[-1, 0, 0, x] + 
         4*(1 - x)*H[1, 0, 0, x] - 8*(1 - x)*H[1, 1, 0, x] + 
         Lp^2*(8*(1 - x) + 4*(1 + x)*H[0, x] + 
           (2*(1 + x^2)*(-4*H[-1, 0, x] + 2*H[0, 0, x] - 2*zeta[2]))/
            (1 + x)) - 8*(1 - x)*zeta[2] - 4*(1 + x)*H[-1, x]*zeta[2] + 
         2*(1 + x)*H[0, x]*zeta[2] - 8*(1 - x)*H[1, x]*zeta[2] + 
         Lp*(-30*(1 - x) - 2*(3 + 11*x)*H[0, x] + 8*(1 + x)*H[-1, 0, x] + 
           8*(1 - x)*H[1, 0, x] - 4*(-3 + x)*zeta[2] + 
           (2*(1 + x^2)*(-8*H[-2, 0, x] + 4*H[2, 0, x] + 8*H[-1, -1, 0, x] - 
              4*H[-1, 0, 0, x] + 2*H[0, 0, 0, x] + 4*H[-1, x]*zeta[2] - 
              2*zeta[3]))/(1 + x)) - 2*(-3 + x)*zeta[3] + 
         (2*(1 + x^2)*(-8*H[-3, 0, x] + 4*H[3, 0, x] + 8*H[-2, -1, 0, x] - 
            4*H[-2, 0, 0, x] + 8*H[-1, -2, 0, x] - 4*H[-1, 2, 0, x] + 
            2*H[2, 0, 0, x] - 4*H[2, 1, 0, x] - 8*H[-1, -1, -1, 0, x] + 
            4*H[-1, -1, 0, 0, x] - 2*H[-1, 0, 0, 0, x] + H[0, 0, 0, 0, x] + 
            4*H[-2, x]*zeta[2] - 4*H[2, x]*zeta[2] - 4*H[-1, -1, x]*zeta[2] - 
            2*H[-1, 0, x]*zeta[2] + H[0, 0, x]*zeta[2] + 2*H[-1, x]*zeta[3] - 
            7*zeta[4]))/(1 + x)) + ep^2*(-54*(1 - x) + (-3 - 49*x)*H[0, x] + 
         16*(1 + x)*H[-3, 0, x] + 2*(-1 + 12*x)*H[0, 0, x] + 
         24*(1 - x)*H[1, 0, x] - 8*(1 + x)*H[3, 0, x] - 
         16*(1 + x)*H[-2, -1, 0, x] + 8*(1 + x)*H[-2, 0, 0, x] - 
         16*(1 + x)*H[-1, -2, 0, x] + 8*(1 + x)*H[-1, 2, 0, x] + 
         (-3 - 11*x)*H[0, 0, 0, x] - 12*(1 - x)*H[1, 0, 0, x] + 
         24*(1 - x)*H[1, 1, 0, x] - 4*(1 + x)*H[2, 0, 0, x] + 
         8*(1 + x)*H[2, 1, 0, x] + 16*(1 + x)*H[-1, -1, -1, 0, x] - 
         8*(1 + x)*H[-1, -1, 0, 0, x] + 4*(1 + x)*H[-1, 0, 0, 0, x] + 
         4*(1 - x)*H[1, 0, 0, 0, x] - 8*(1 - x)*H[1, 1, 0, 0, x] + 
         16*(1 - x)*H[1, 1, 1, 0, x] + Lp^3*((16*(1 - x))/3 + 
           (8*(1 + x)*H[0, x])/3 + (2*(1 + x^2)*((-8*H[-1, 0, x])/3 + 
              (4*H[0, 0, x])/3 - (4*zeta[2])/3))/(1 + x)) + 
         9*(1 - x)*zeta[2] - 8*(1 + x)*H[-2, x]*zeta[2] + 
         (-3 - 11*x)*H[0, x]*zeta[2] + 24*(1 - x)*H[1, x]*zeta[2] + 
         8*(1 + x)*H[2, x]*zeta[2] + 8*(1 + x)*H[-1, -1, x]*zeta[2] + 
         4*(1 + x)*H[-1, 0, x]*zeta[2] + 4*(1 - x)*H[1, 0, x]*zeta[2] + 
         16*(1 - x)*H[1, 1, x]*zeta[2] + Lp^2*(-30*(1 - x) - 
           2*(3 + 11*x)*H[0, x] + 8*(1 + x)*H[-1, 0, x] + 
           8*(1 - x)*H[1, 0, x] - 4*(-3 + x)*zeta[2] + 
           (2*(1 + x^2)*(-8*H[-2, 0, x] + 4*H[2, 0, x] + 8*H[-1, -1, 0, x] - 
              4*H[-1, 0, 0, x] + 2*H[0, 0, 0, x] + 4*H[-1, x]*zeta[2] - 
              2*zeta[3]))/(1 + x)) - (28*(1 - x)*zeta[3])/3 - 
         4*(1 + x)*H[-1, x]*zeta[3] + (4*(1 + x)*H[0, x]*zeta[3])/3 - 
         8*(1 - x)*H[1, x]*zeta[3] + Lp*(42*(1 - x) + 4*(-1 + 12*x)*H[0, x] + 
           16*(1 + x)*H[-2, 0, x] - 2*(3 + 11*x)*H[0, 0, x] - 
           24*(1 - x)*H[1, 0, x] - 8*(1 + x)*H[2, 0, x] - 
           16*(1 + x)*H[-1, -1, 0, x] + 8*(1 + x)*H[-1, 0, 0, x] + 
           8*(1 - x)*H[1, 0, 0, x] - 16*(1 - x)*H[1, 1, 0, x] - 
           16*(1 - x)*zeta[2] - 8*(1 + x)*H[-1, x]*zeta[2] + 
           4*(1 + x)*H[0, x]*zeta[2] - 16*(1 - x)*H[1, x]*zeta[2] - 
           4*(-3 + x)*zeta[3] + (2*(1 + x^2)*(-16*H[-3, 0, x] + 
              8*H[3, 0, x] + 16*H[-2, -1, 0, x] - 8*H[-2, 0, 0, x] + 
              16*H[-1, -2, 0, x] - 8*H[-1, 2, 0, x] + 4*H[2, 0, 0, x] - 
              8*H[2, 1, 0, x] - 16*H[-1, -1, -1, 0, x] + 8*H[-1, -1, 0, 0, 
                x] - 4*H[-1, 0, 0, 0, x] + 2*H[0, 0, 0, 0, x] + 
              8*H[-2, x]*zeta[2] - 8*H[2, x]*zeta[2] - 8*H[-1, -1, x]*zeta[
                2] - 4*H[-1, 0, x]*zeta[2] + 2*H[0, 0, x]*zeta[2] + 
              4*H[-1, x]*zeta[3] - 14*zeta[4]))/(1 + x)) - 
         14*(-3 + x)*zeta[4] + (2*(1 + x^2)*(-16*H[-4, 0, x] + 8*H[4, 0, x] + 
            16*H[-3, -1, 0, x] - 8*H[-3, 0, 0, x] + 16*H[-2, -2, 0, x] - 
            8*H[-2, 2, 0, x] + 16*H[-1, -3, 0, x] - 8*H[-1, 3, 0, x] + 
            4*H[3, 0, 0, x] - 8*H[3, 1, 0, x] - 16*H[-2, -1, -1, 0, x] + 
            8*H[-2, -1, 0, 0, x] - 4*H[-2, 0, 0, 0, x] - 
            16*H[-1, -2, -1, 0, x] + 8*H[-1, -2, 0, 0, x] - 
            16*H[-1, -1, -2, 0, x] + 8*H[-1, -1, 2, 0, x] - 
            4*H[-1, 2, 0, 0, x] + 8*H[-1, 2, 1, 0, x] + 2*H[2, 0, 0, 0, x] - 
            4*H[2, 1, 0, 0, x] + 8*H[2, 1, 1, 0, x] + 
            16*H[-1, -1, -1, -1, 0, x] - 8*H[-1, -1, -1, 0, 0, x] + 
            4*H[-1, -1, 0, 0, 0, x] - 2*H[-1, 0, 0, 0, 0, x] + 
            H[0, 0, 0, 0, 0, x] + 8*H[-3, x]*zeta[2] - 8*H[3, x]*zeta[2] - 
            8*H[-2, -1, x]*zeta[2] - 4*H[-2, 0, x]*zeta[2] - 
            8*H[-1, -2, x]*zeta[2] + 8*H[-1, 2, x]*zeta[2] + 
            2*H[2, 0, x]*zeta[2] + 8*H[2, 1, x]*zeta[2] + 8*H[-1, -1, -1, x]*
             zeta[2] + 4*H[-1, -1, 0, x]*zeta[2] - 2*H[-1, 0, 0, x]*zeta[2] + 
            H[0, 0, 0, x]*zeta[2] + 4*H[-2, x]*zeta[3] - 4*H[2, x]*zeta[3] - 
            4*H[-1, -1, x]*zeta[3] - (4*H[-1, 0, x]*zeta[3])/3 + 
            (2*H[0, 0, x]*zeta[3])/3 - (11*zeta[2]*zeta[3])/3 + 
            14*H[-1, x]*zeta[4] - 3*zeta[5]))/(1 + x)))

